Staged Factorial Screening for Budget-Constrained Micro-Pretraining

Budget-constrained micro-pretraining often requires triaging many candidate recipes on a shared accelerator before larger search budgets are spent. We study whether a staged fractional-factorial workflow can recover stable early effect structure in this setting. On a fixed autoresearch-derived single-GPU training loop, we run 613 experiments across pilot and follow-up screens at 2, 5, and 10 minutes; full 16-condition seeded reruns at 5 and 10 minutes; targeted seeded anchor checks; same-host greedy and matched-cost random baselines; a 60-minute bridge package; and bounded Windows A100 and Linux L40S anchor continuations through 24 hours. Main penalties from total batch, depth, and width are largest at short budgets and relax as budget increases. Within the predeclared seeded full-screen families, D, A, B, and C retain non-zero estimates at 5 and 10 minutes after within-budget Benjamini-Hochberg correction, while E does not. Random search can reach strong incumbents in this 32-condition space, but repeatedly in the same low-penalty region and without factor attribution. The 60-minute bridge anchor has the lowest mean, although that package does not separate workflow refinement from the larger bridge model's capacity advantage. In bounded 12-hour and 24-hour three-anchor continuations on both hosts, the bridge has the lowest sample mean while the non-bridge ordering stays host-sensitive. We therefore present a bounded methods result: use short designed screens to identify high-penalty directions, confirm promising anchors under repeated runs, and refine locally inside the reduced space. The evidence supports a bridge-centered recommendation through 24 hours on two hosts, not hardware-invariant ranking or general hyperparameter-optimization superiority.

==> anc/README.txt <==
Curated companion artifacts for the paper-05 arXiv source bundle.

Contents:
- matrix definitions and base-condition tables used in the manuscript
- archived source snapshot used to materialize the training loop
- control and parsing scripts for the public execution path
- machine-readable analysis summaries, effect tables, and condition summaries

Intentionally excluded:
- transient run directories
- raw host logs
- private absolute path fields
- CSV files that expose private absolute run paths


==> anc/analysis/bridge_60min_analysis_2026-04-11.json <==
{
  "rows_analyzed": 16,
  "condition_summary": [
    {
      "condition_key": "best_bridge_10min_d8_ar64",
      "n": 4,
      "mean_val_bpb": 0.9745109999999999,
      "sd_val_bpb": 0.0014852672037942425,
      "min_val_bpb": 0.972579,
      "max_val_bpb": 0.976177,
      "mean_training_seconds": 3600.425,
      "mean_num_steps": 2581.0,
      "comparison_role": "bridge_best",
      "source_condition_id": "bridge_d8_ar64",
      "source_step_or_repeat": "seeded_mean",
      "source_budget": 600,
      "source_anchor_mean_val_bpb": 1.0962923999999998,
      "notes": "Lowest 10-minute seeded bridge mean at centered width; represents the reduced-space refinement target.",
      "ci95_low": 0.9721476084374625,
      "ci95_high": 0.9768743915625373,
      "source_rank_10min": 3.0,
      "rank_60min": 1.0
    },
    {
      "condition_key": "greedy_winner_10min_s15",
      "n": 4,
      "mean_val_bpb": 0.981837,
      "sd_val_bpb": 0.001449491864988129,
      "min_val_bpb": 0.980123,
      "max_val_bpb": 0.983631,
      "mean_training_seconds": 3600.325,
      "mean_num_steps": 3301.25,
      "comparison_role": "greedy_winner",
      "source_condition_id": "15",
      "source_step_or_repeat": "15",
      "source_budget": 600,
      "source_anchor_mean_val_bpb": 1.090276,
      "notes": "Lowest 10-minute val_bpb reached by same-host greedy search; comparison anchor for best-so-far search.",
      "ci95_low": 0.9795305349848644,
      "ci95_high": 0.9841434650151355,
      "source_rank_10min": 1.0,
      "rank_60min": 2.0
    },
    {
      "condition_key": "best_screened_10min_c07",
      "n": 4,
      "mean_val_bpb": 0.98429875,
      "sd_val_bpb": 0.0008014467647116239,
      "min_val_bpb": 0.983321,
      "max_val_bpb": 0.98526,
      "mean_training_seconds": 3600.5,
      "mean_num_steps": 3304.0,
      "comparison_role": "screened_best",
      "source_condition_id": "7",
      "source_step_or_repeat": "pilot",
      "source_budget": 600,
      "source_anchor_mean_val_bpb": 1.090745,
      "notes": "Lowest 10-minute pilot-screen condition; represents the designed-screen incumbent before local bridge refinement.",
      "ci95_low": 0.9830234693523807,
      "ci95_high": 0.9855740306476193,
      "source_rank_10min": 2.0,
      "rank_60min": 3.0
    },
    {
      "condition_key": "predeclared_control_c10",
      "n": 4,
      "mean_val_bpb": 1.00160425,
      "sd_val_bpb": 0.0010915766502328267,
      "min_val_bpb": 1.000127,
      "max_val_bpb": 1.002729,
      "mean_training_seconds": 3600.35,
      "mean_num_steps": 1666.25,
      "comparison_role": "control",
      "source_condition_id": "10",
      "source_step_or_repeat": "pilot",
      "source_budget": 600,
      "source_anchor_mean_val_bpb": 1.133801,
      "notes": "Predeclared pilot control outside the reduced low-penalty region; included to test whether longer-horizon training preserves separation from an unreduced recipe.",
      "ci95_low": 0.999867307961266,
      "ci95_high": 1.003341192038734,
      "source_rank_10min": 4.0,
      "rank_60min": 4.0
    }
  ],
  "pairwise_summary": [
    {
      "comparison": "screened_best<greedy",
      "wins": 1,
      "total": 16,
      "rate": 0.0625,
      "margin_mean": 0.0024617500000000403
    },
    {
      "comparison": "bridge_best<greedy",
      "wins": 16,
      "total": 16,
      "rate": 1.0,
      "margin_mean": -0.007326000000000055
    },
    {
      "comparison": "screened_best<control",
      "wins": 16,
      "total": 16,
      "rate": 1.0,
      "margin_mean": -0.017305499999999974
    },
    {
      "comparison": "bridge_best<control",
      "wins": 16,
      "total": 16,
      "rate": 1.0,
      "margin_mean": -0.02709325000000007
    },
    {
      "comparison": "greedy<control",
      "wins": 16,
      "total": 16,
      "rate": 1.0,
      "margin_mean": -0.019767250000000014
    }
  ],
  "decision_rule": {
    "control_is_worst": true,
    "screen_or_bridge_not_worse_than_greedy": true,
    "supports_transfer": true
  }
}

==> anc/analysis/bridge_60min_analysis_2026-04-11_condition_summary.csv <==
condition_key,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,notes,ci95_low,ci95_high,source_rank_10min,rank_60min
best_bridge_10min_d8_ar64,4,0.9745109999999999,0.0014852672037942425,0.972579,0.976177,3600.425,2581.0,bridge_best,bridge_d8_ar64,seeded_mean,600,1.0962923999999998,Lowest 10-minute seeded bridge mean at centered width; represents the reduced-space refinement target.,0.9721476084374625,0.9768743915625373,3.0,1.0
greedy_winner_10min_s15,4,0.981837,0.001449491864988129,0.980123,0.983631,3600.325,3301.25,greedy_winner,15,15,600,1.090276,Lowest 10-minute val_bpb reached by same-host greedy search; comparison anchor for best-so-far search.,0.9795305349848644,0.9841434650151355,1.0,2.0
best_screened_10min_c07,4,0.98429875,0.0008014467647116239,0.983321,0.98526,3600.5,3304.0,screened_best,7,pilot,600,1.090745,Lowest 10-minute pilot-screen condition; represents the designed-screen incumbent before local bridge refinement.,0.9830234693523807,0.9855740306476193,2.0,3.0
predeclared_control_c10,4,1.00160425,0.0010915766502328267,1.000127,1.002729,3600.35,1666.25,control,10,pilot,600,1.133801,Predeclared pilot control outside the reduced low-penalty region; included to test whether longer-horizon training preserves separation from an unreduced recipe.,0.999867307961266,1.003341192038734,4.0,4.0


==> anc/analysis/bridge_60min_analysis_2026-04-11_pairwise_summary.csv <==
comparison,wins,total,rate,margin_mean
screened_best<greedy,1,16,0.0625,0.0024617500000000403
bridge_best<greedy,16,16,1.0,-0.007326000000000055
screened_best<control,16,16,1.0,-0.017305499999999974
bridge_best<control,16,16,1.0,-0.02709325000000007
greedy<control,16,16,1.0,-0.019767250000000014


==> anc/analysis/center_points_bridge_summary_2026-04-27.json <==
{
  "rows": [
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp120r1",
      "run_name": "center-points-v1-ccp120r1",
      "status": "ok",
      "val_bpb": 1.284446,
      "training_seconds": 120.8,
      "total_seconds": 177.0,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "39.6",
      "num_steps": "151",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 120,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 1
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp120r2",
      "run_name": "center-points-v1-ccp120r2",
      "status": "ok",
      "val_bpb": 1.285275,
      "training_seconds": 120.8,
      "total_seconds": 178.0,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "39.6",
      "num_steps": "151",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 120,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 2
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp120r3",
      "run_name": "center-points-v1-ccp120r3",
      "status": "ok",
      "val_bpb": 1.285226,
      "training_seconds": 120.0,
      "total_seconds": 176.2,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "39.3",
      "num_steps": "150",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 120,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 3
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp300r1",
      "run_name": "center-points-v1-ccp300r1",
      "status": "ok",
      "val_bpb": 1.152825,
      "training_seconds": 300.4,
      "total_seconds": 356.5,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 300,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 1
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp300r2",
      "run_name": "center-points-v1-ccp300r2",
      "status": "ok",
      "val_bpb": 1.152753,
      "training_seconds": 300.5,
      "total_seconds": 356.6,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 300,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 2
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp300r3",
      "run_name": "center-points-v1-ccp300r3",
      "status": "ok",
      "val_bpb": 1.152396,
      "training_seconds": 300.3,
      "total_seconds": 356.5,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 300,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 3
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp600r1",
      "run_name": "center-points-v1-ccp600r1",
      "status": "ok",
      "val_bpb": 1.092213,
      "training_seconds": 600.8,
      "total_seconds": 657.5,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "186.1",
      "num_steps": "710",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 600,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 1
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp600r2",
      "run_name": "center-points-v1-ccp600r2",
      "status": "ok",
      "val_bpb": 1.092062,
      "training_seconds": 600.7,
      "total_seconds": 657.1,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "186.1",
      "num_steps": "710",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 600,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 2
    },
    {
      "run_tag": "center-points-v1",
      "condition_id": "cp600r3",
      "run_name": "center-points-v1-ccp600r3",
      "status": "ok",
      "val_bpb": 1.092397,
      "training_seconds": 600.3,
      "total_seconds": 656.4,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "186.1",
      "num_steps": "710",
      "num_params_M": "26.3",
      "depth": 6,
      "time_budget": 600,
      "design_family": "center_point_bridge",
      "A": "-1",
      "B": "0",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "64",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "448",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "fixed_center_point_AR64",
      "repeat_index": 3
    }
  ],
  "budget_summary": [
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "runs": 3,
      "mean_val_bpb": 1.2849823333333334,
      "stdev_val_bpb": 0.00046512399780416065,
      "min_val_bpb": 1.284446,
      "max_val_bpb": 1.285275,
      "mean_training_seconds": 120.53333333333335
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "runs": 3,
      "mean_val_bpb": 1.152658,
      "stdev_val_bpb": 0.0002297368059323462,
      "min_val_bpb": 1.152396,
      "max_val_bpb": 1.152825,
      "mean_training_seconds": 300.40000000000003
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "runs": 3,
      "mean_val_bpb": 1.092224,
      "stdev_val_bpb": 0.0001677706768180763,
      "min_val_bpb": 1.092062,
      "max_val_bpb": 1.092397,
      "mean_training_seconds": 600.6
    }
  ]
}

==> anc/analysis/center_points_bridge_summary_2026-04-27_budget_summary.csv <==
time_budget,budget_label,runs,mean_val_bpb,stdev_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds
120,2 min,3,1.2849823333333334,0.00046512399780416065,1.284446,1.285275,120.53333333333335
300,5 min,3,1.152658,0.0002297368059323462,1.152396,1.152825,300.40000000000003
600,10 min,3,1.092224,0.0001677706768180763,1.092062,1.092397,600.6


==> anc/analysis/crosshost_linux_analysis_2026-04-15.json <==
{
  "rows_analyzed": 32,
  "budget_summaries": {
    "10min": {
      "condition_summary": [
        {
          "budget_label": "10min",
          "condition_key": "best_bridge_10min_d8_ar64",
          "comparison_role": "bridge_best",
          "source_condition_id": "bridge_d8_ar64",
          "source_step_or_repeat": "seeded_mean",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.0962923999999998,
          "n": 4,
          "mean_val_bpb": 1.147247,
          "sd_val_bpb": 0.001646921167917065,
          "min_val_bpb": 1.145691,
          "max_val_bpb": 1.149289,
          "mean_training_seconds": 601.1,
          "mean_num_steps": 345.75,
          "ci95_low": 1.1446263809070338,
          "ci95_high": 1.149867619092966,
          "source_rank_10min": 3.0,
          "rank_budget": 1.0
        },
        {
          "budget_label": "10min",
          "condition_key": "predeclared_control_c10",
          "comparison_role": "control",
          "source_condition_id": "10",
          "source_step_or_repeat": "pilot",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.133801,
          "n": 4,
          "mean_val_bpb": 1.156941,
          "sd_val_bpb": 0.0006167819712020844,
          "min_val_bpb": 1.156252,
          "max_val_bpb": 1.157668,
          "mean_training_seconds": 600.975,
          "mean_num_steps": 265.25,
          "ci95_low": 1.155959562247291,
          "ci95_high": 1.157922437752709,
          "source_rank_10min": 4.0,
          "rank_budget": 2.0
        },
        {
          "budget_label": "10min",
          "condition_key": "greedy_winner_10min_s15",
          "comparison_role": "greedy_winner",
          "source_condition_id": "15",
          "source_step_or_repeat": "15",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.090276,
          "n": 4,
          "mean_val_bpb": 1.1743225,
          "sd_val_bpb": 0.002053045948503412,
          "min_val_bpb": 1.172117,
          "max_val_bpb": 1.176732,
          "mean_training_seconds": 600.875,
          "mean_num_steps": 443.0,
          "ci95_low": 1.1710556457533032,
          "ci95_high": 1.1775893542466966,
          "source_rank_10min": 1.0,
          "rank_budget": 3.0
        },
        {
          "budget_label": "10min",
          "condition_key": "best_screened_10min_c07",
          "comparison_role": "screened_best",
          "source_condition_id": "7",
          "source_step_or_repeat": "pilot",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.090745,
          "n": 4,
          "mean_val_bpb": 1.17511725,
          "sd_val_bpb": 0.005125688661048411,
          "min_val_bpb": 1.171907,
          "max_val_bpb": 1.182773,
          "mean_training_seconds": 600.65,
          "mean_num_steps": 438.5,
          "ci95_low": 1.1669611355293046,
          "ci95_high": 1.1832733644706954,
          "source_rank_10min": 2.0,
          "rank_budget": 4.0
        }
      ],
      "pairwise_summary": [
        {
          "budget_label": "10min",
          "comparison": "bridge_best<greedy",
          "wins": 16,
          "total": 16,
          "rate": 1.0,
          "mean_margin": -0.02707550000000003
        },
        {
          "budget_label": "10min",
          "comparison": "bridge_best<control",
          "wins": 16,
          "total": 16,
          "rate": 1.0,
          "mean_margin": -0.009694000000000091
        },
        {
          "budget_label": "10min",
          "comparison": "greedy<control",
          "wins": 0,
          "total": 16,
          "rate": 0.0,
          "mean_margin": 0.01738149999999994
        },
        {
          "budget_label": "10min",
          "comparison": "screened<control",
          "wins": 0,
          "total": 16,
          "rate": 0.0,
          "mean_margin": 0.018176250000000005
        }
      ],
      "decision_rule": {
        "bridge_is_best": true,
        "bridge_beats_greedy": true,
        "control_is_worst": false,
        "screened_is_worst": true
      }
    },
    "60min": {
      "condition_summary": [
        {
          "budget_label": "60min",
          "condition_key": "best_bridge_10min_d8_ar64",
          "comparison_role": "bridge_best",
          "source_condition_id": "bridge_d8_ar64",
          "source_step_or_repeat": "seeded_mean",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.0962923999999998,
          "n": 4,
          "mean_val_bpb": 1.0035465000000001,
          "sd_val_bpb": 0.0007735621069658233,
          "min_val_bpb": 1.002575,
          "max_val_bpb": 1.004197,
          "mean_training_seconds": 3600.75,
          "mean_num_steps": 2059.25,
          "ci95_low": 1.0023155900653895,
          "ci95_high": 1.0047774099346107,
          "source_rank_10min": 3.0,
          "rank_budget": 1.0
        },
        {
          "budget_label": "60min",
          "condition_key": "predeclared_control_c10",
          "comparison_role": "control",
          "source_condition_id": "10",
          "source_step_or_repeat": "pilot",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.133801,
          "n": 4,
          "mean_val_bpb": 1.01130275,
          "sd_val_bpb": 0.0008695452355493734,
          "min_val_bpb": 1.010318,
          "max_val_bpb": 1.012421,
          "mean_training_seconds": 3601.45,
          "mean_num_steps": 1504.5,
          "ci95_low": 1.0099191094889242,
          "ci95_high": 1.012686390511076,
          "source_rank_10min": 4.0,
          "rank_budget": 2.0
        },
        {
          "budget_label": "60min",
          "condition_key": "greedy_winner_10min_s15",
          "comparison_role": "greedy_winner",
          "source_condition_id": "15",
          "source_step_or_repeat": "15",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.090276,
          "n": 4,
          "mean_val_bpb": 1.031522,
          "sd_val_bpb": 0.0013168692671128557,
          "min_val_bpb": 1.02984,
          "max_val_bpb": 1.032605,
          "mean_training_seconds": 3600.6,
          "mean_num_steps": 2641.5,
          "ci95_low": 1.0294265671331673,
          "ci95_high": 1.0336174328668328,
          "source_rank_10min": 1.0,
          "rank_budget": 3.0
        },
        {
          "budget_label": "60min",
          "condition_key": "best_screened_10min_c07",
          "comparison_role": "screened_best",
          "source_condition_id": "7",
          "source_step_or_repeat": "pilot",
          "source_budget": 600,
          "source_anchor_mean_val_bpb": 1.090745,
          "n": 4,
          "mean_val_bpb": 1.036137,
          "sd_val_bpb": 0.0014454088233668157,
          "min_val_bpb": 1.03465,
          "max_val_bpb": 1.037706,
          "mean_training_seconds": 3600.45,
          "mean_num_steps": 2674.75,
          "ci95_low": 1.0338370320152257,
          "ci95_high": 1.0384369679847745,
          "source_rank_10min": 2.0,
          "rank_budget": 4.0
        }
      ],
      "pairwise_summary": [
        {
          "budget_label": "60min",
          "comparison": "bridge_best<greedy",
          "wins": 16,
          "total": 16,
          "rate": 1.0,
          "mean_margin": -0.02797549999999993
        },
        {
          "budget_label": "60min",
          "comparison": "bridge_best<control",
          "wins": 16,
          "total": 16,
          "rate": 1.0,
          "mean_margin": -0.007756249999999909
        },
        {
          "budget_label": "60min",
          "comparison": "greedy<control",
          "wins": 0,
          "total": 16,
          "rate": 0.0,
          "mean_margin": 0.020219250000000022
        },
        {
          "budget_label": "60min",
          "comparison": "screened<control",
          "wins": 0,
          "total": 16,
          "rate": 0.0,
          "mean_margin": 0.024834250000000058
        }
      ],
      "decision_rule": {
        "bridge_is_best": true,
        "bridge_beats_greedy": true,
        "control_is_worst": false,
        "screened_is_worst": true
      }
    }
  },
  "crosshost_reading": {
    "full_support_for_original_crosshost_rule": false,
    "partial_support_for_bridge_transfer": true
  }
}

==> anc/analysis/crosshost_linux_analysis_2026-04-15_condition_summary.csv <==
budget_label,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high,source_rank_10min,rank_budget
10min,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,seeded_mean,600,1.0962923999999998,4,1.147247,0.001646921167917065,1.145691,1.149289,601.1,345.75,1.1446263809070338,1.149867619092966,3.0,1.0
10min,predeclared_control_c10,control,10,pilot,600,1.133801,4,1.156941,0.0006167819712020844,1.156252,1.157668,600.975,265.25,1.155959562247291,1.157922437752709,4.0,2.0
10min,greedy_winner_10min_s15,greedy_winner,15,15,600,1.090276,4,1.1743225,0.002053045948503412,1.172117,1.176732,600.875,443.0,1.1710556457533032,1.1775893542466966,1.0,3.0
10min,best_screened_10min_c07,screened_best,7,pilot,600,1.090745,4,1.17511725,0.005125688661048411,1.171907,1.182773,600.65,438.5,1.1669611355293046,1.1832733644706954,2.0,4.0
60min,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,seeded_mean,600,1.0962923999999998,4,1.0035465000000001,0.0007735621069658233,1.002575,1.004197,3600.75,2059.25,1.0023155900653895,1.0047774099346107,3.0,1.0
60min,predeclared_control_c10,control,10,pilot,600,1.133801,4,1.01130275,0.0008695452355493734,1.010318,1.012421,3601.45,1504.5,1.0099191094889242,1.012686390511076,4.0,2.0
60min,greedy_winner_10min_s15,greedy_winner,15,15,600,1.090276,4,1.031522,0.0013168692671128557,1.02984,1.032605,3600.6,2641.5,1.0294265671331673,1.0336174328668328,1.0,3.0
60min,best_screened_10min_c07,screened_best,7,pilot,600,1.090745,4,1.036137,0.0014454088233668157,1.03465,1.037706,3600.45,2674.75,1.0338370320152257,1.0384369679847745,2.0,4.0


==> anc/analysis/crosshost_linux_analysis_2026-04-15_pairwise_summary.csv <==
budget_label,comparison,wins,total,rate,mean_margin
10min,bridge_best<greedy,16,16,1.0,-0.02707550000000003
10min,bridge_best<control,16,16,1.0,-0.009694000000000091
10min,greedy<control,0,16,0.0,0.01738149999999994
10min,screened<control,0,16,0.0,0.018176250000000005
60min,bridge_best<greedy,16,16,1.0,-0.02797549999999993
60min,bridge_best<control,16,16,1.0,-0.007756249999999909
60min,greedy<control,0,16,0.0,0.020219250000000022
60min,screened<control,0,16,0.0,0.024834250000000058


==> anc/analysis/followup_abce_dlow_replicated_2026-04-09.json <==
{
  "row_count": 64,
  "budgets": {
    "300": 32,
    "600": 32
  },
  "condition_summary": [
    {
      "budget_seconds": 300,
      "condition_id": "404",
      "n": 2,
      "mean_val_bpb": 1.1528215,
      "sd_val_bpb": 0.0002227386360738086
    },
    {
      "budget_seconds": 300,
      "condition_id": "403",
      "n": 2,
      "mean_val_bpb": 1.1558735,
      "sd_val_bpb": 0.0002227386360738086
    },
    {
      "budget_seconds": 300,
      "condition_id": "402",
      "n": 2,
      "mean_val_bpb": 1.15836,
      "sd_val_bpb": 0.0006024549775709915
    },
    {
      "budget_seconds": 300,
      "condition_id": "401",
      "n": 2,
      "mean_val_bpb": 1.1592324999999999,
      "sd_val_bpb": 0.0002976919548794613
    },
    {
      "budget_seconds": 300,
      "condition_id": "412",
      "n": 2,
      "mean_val_bpb": 1.164684,
      "sd_val_bpb": 0.0002743574311004193
    },
    {
      "budget_seconds": 300,
      "condition_id": "411",
      "n": 2,
      "mean_val_bpb": 1.1660300000000001,
      "sd_val_bpb": 0.0001697056274847056
    },
    {
      "budget_seconds": 300,
      "condition_id": "407",
      "n": 2,
      "mean_val_bpb": 1.166563,
      "sd_val_bpb": 0.00020081832585710181
    },
    {
      "budget_seconds": 300,
      "condition_id": "408",
      "n": 2,
      "mean_val_bpb": 1.1667584999999998,
      "sd_val_bpb": 0.0001675843071413205
    },
    {
      "budget_seconds": 300,
      "condition_id": "405",
      "n": 2,
      "mean_val_bpb": 1.1670235,
      "sd_val_bpb": 0.00013081475451958324
    },
    {
      "budget_seconds": 300,
      "condition_id": "406",
      "n": 2,
      "mean_val_bpb": 1.1695635,
      "sd_val_bpb": 0.00015202795795500463
    },
    {
      "budget_seconds": 300,
      "condition_id": "409",
      "n": 2,
      "mean_val_bpb": 1.172083,
      "sd_val_bpb": 5.3740115370152854e-05
    },
    {
      "budget_seconds": 300,
      "condition_id": "410",
      "n": 2,
      "mean_val_bpb": 1.1739545,
      "sd_val_bpb": 0.0002227386360738086
    },
    {
      "budget_seconds": 300,
      "condition_id": "415",
      "n": 2,
      "mean_val_bpb": 1.188896,
      "sd_val_bpb": 0.00024324473272825862
    },
    {
      "budget_seconds": 300,
      "condition_id": "416",
      "n": 2,
      "mean_val_bpb": 1.1915015,
      "sd_val_bpb": 0.00012232947314541468
    },
    {
      "budget_seconds": 300,
      "condition_id": "413",
      "n": 2,
      "mean_val_bpb": 1.2056114999999998,
      "sd_val_bpb": 1.0606601717789195e-05
    },
    {
      "budget_seconds": 300,
      "condition_id": "414",
      "n": 2,
      "mean_val_bpb": 1.2150604999999999,
      "sd_val_bpb": 0.0001491995308302556
    },
    {
      "budget_seconds": 600,
      "condition_id": "408",
      "n": 2,
      "mean_val_bpb": 1.0904525,
      "sd_val_bpb": 0.0002156675682618968
    },
    {
      "budget_seconds": 600,
      "condition_id": "406",
      "n": 2,
      "mean_val_bpb": 1.0905125,
      "sd_val_bpb": 0.00028354981925587323
    },
    {
      "budget_seconds": 600,
      "condition_id": "405",
      "n": 2,
      "mean_val_bpb": 1.091752,
      "sd_val_bpb": 0.000523259018078019
    },
    {
      "budget_seconds": 600,
      "condition_id": "404",
      "n": 2,
      "mean_val_bpb": 1.092079,
      "sd_val_bpb": 0.0001598061325482018
    },
    {
      "budget_seconds": 600,
      "condition_id": "407",
      "n": 2,
      "mean_val_bpb": 1.0934944999999998,
      "sd_val_bpb": 0.00012940054095709097
    },
    {
      "budget_seconds": 600,
      "condition_id": "402",
      "n": 2,
      "mean_val_bpb": 1.0939465,
      "sd_val_bpb": 0.00016192745289174393
    },
    {
      "budget_seconds": 600,
      "condition_id": "403",
      "n": 2,
      "mean_val_bpb": 1.0952235,
      "sd_val_bpb": 0.00025385133444596927
    },
    {
      "budget_seconds": 600,
      "condition_id": "401",
      "n": 2,
      "mean_val_bpb": 1.0956204999999999,
      "sd_val_bpb": 0.0002651650429448869
    },
    {
      "budget_seconds": 600,
      "condition_id": "412",
      "n": 2,
      "mean_val_bpb": 1.0959794999999999,
      "sd_val_bpb": 5.7275649276187254e-05
    },
    {
      "budget_seconds": 600,
      "condition_id": "410",
      "n": 2,
      "mean_val_bpb": 1.0974005,
      "sd_val_bpb": 0.00010677312395902032
    },
    {
      "budget_seconds": 600,
      "condition_id": "411",
      "n": 2,
      "mean_val_bpb": 1.0985875,
      "sd_val_bpb": 0.00017465537495299675
    },
    {
      "budget_seconds": 600,
      "condition_id": "409",
      "n": 2,
      "mean_val_bpb": 1.0989205,
      "sd_val_bpb": 9.828784258485176e-05
    },
    {
      "budget_seconds": 600,
      "condition_id": "416",
      "n": 2,
      "mean_val_bpb": 1.0999184999999998,
      "sd_val_bpb": 9.545941546025976e-05
    },
    {
      "budget_seconds": 600,
      "condition_id": "414",
      "n": 2,
      "mean_val_bpb": 1.1054895,
      "sd_val_bpb": 0.0002298097038857204
    },
    {
      "budget_seconds": 600,
      "condition_id": "415",
      "n": 2,
      "mean_val_bpb": 1.105907,
      "sd_val_bpb": 5.091168824532533e-05
    },
    {
      "budget_seconds": 600,
      "condition_id": "413",
      "n": 2,
      "mean_val_bpb": 1.1084114999999999,
      "sd_val_bpb": 3.040559159095382e-05
    }
  ],
  "effects_table": [
    {
      "term": "A",
      "budget_seconds": 300,
      "effect": 0.022703125000000254,
      "ci_low": 0.021409081740262008,
      "ci_high": 0.0239971682597385
    },
    {
      "term": "B",
      "budget_seconds": 300,
      "effect": 0.02099237500000019,
      "ci_low": 0.019698331740261945,
      "ci_high": 0.022286418259738438
    },
    {
      "term": "C",
      "budget_seconds": 300,
      "effect": -0.008470124999999884,
      "ci_low": -0.00976416825973813,
      "ci_high": -0.0071760817402616375
    },
    {
      "term": "E",
      "budget_seconds": 300,
      "effect": 0.0014238750000001854,
      "ci_low": 0.0001298317402619398,
      "ci_high": 0.002717918259738431
    },
    {
      "term": "A:B",
      "budget_seconds": 300,
      "effect": 0.01008712500000008,
      "ci_low": 0.008793081740261836,
      "ci_high": 0.011381168259738325
    },
    {
      "term": "A:C",
      "budget_seconds": 300,
      "effect": -0.005429375000000095,
      "ci_low": -0.0067234182597383394,
      "ci_high": -0.00413533174026185
    },
    {
      "term": "B:C",
      "budget_seconds": 300,
      "effect": -0.0024148750000000845,
      "ci_low": -0.00370891825973833,
      "ci_high": -0.0011208317402618389
    },
    {
      "term": "A:E",
      "budget_seconds": 300,
      "effect": 0.0017211249999996795,
      "ci_low": 0.000427081740261435,
      "ci_high": 0.0030151682597379242
    },
    {
      "term": "B:E",
      "budget_seconds": 300,
      "effect": 0.0022736249999998313,
      "ci_low": 0.0009795817402615853,
      "ci_high": 0.0035676682597380774
    },
    {
      "term": "C:E",
      "budget_seconds": 300,
      "effect": -0.0018231250000007027,
      "ci_low": -0.0031171682597389487,
      "ci_high": -0.0005290817402624566
    },
    {
      "term": "A",
      "budget_seconds": 600,
      "effect": 0.008441687500000055,
      "ci_low": 0.0071476442402618095,
      "ci_high": 0.009735730759738302
    },
    {
      "term": "B",
      "budget_seconds": 600,
      "effect": 0.00227256249999978,
      "ci_low": 0.0009785192402615348,
      "ci_high": 0.003566605759738025
    },
    {
      "term": "C",
      "budget_seconds": 600,
      "effect": -0.0013014375000003006,
      "ci_low": -0.0025954807597385466,
      "ci_high": -7.394240262054586e-06
    },
    {
      "term": "E",
      "budget_seconds": 600,
      "effect": -0.0027673125000003407,
      "ci_low": -0.004061355759738585,
      "ci_high": -0.0014732692402620957
    },
    {
      "term": "A:B",
      "budget_seconds": 600,
      "effect": 0.004937062500000126,
      "ci_low": 0.0036430192402618798,
      "ci_high": 0.006231105759738373
    },
    {
      "term": "A:C",
      "budget_seconds": 600,
      "effect": -0.0011559374999998064,
      "ci_low": -0.002449980759738051,
      "ci_high": 0.00013810575973843852
    },
    {
      "term": "B:C",
      "budget_seconds": 600,
      "effect": -0.00029681250000024176,
      "ci_low": -0.001590855759738488,
      "ci_high": 0.0009972307597380045
    },
    {
      "term": "A:E",
      "budget_seconds": 600,
      "effect": -0.0004923125000001471,
      "ci_low": -0.0017863557597383943,
      "ci_high": 0.0008017307597381
    },
    {
      "term": "B:E",
      "budget_seconds": 600,
      "effect": -0.0005306875000000467,
      "ci_low": -0.0018247307597382926,
      "ci_high": 0.0007633557597381991
    },
    {
      "term": "C:E",
      "budget_seconds": 600,
      "effect": -0.0009284375000002121,
      "ci_low": -0.0022224807597384577,
      "ci_high": 0.0003656057597380335
    }
  ],
  "interaction_tests": [
    {
      "term": "A",
      "delta_effect_10_minus_5": -0.0142614375000002,
      "p_value": 9.42507617608535e-19
    },
    {
      "term": "B",
      "delta_effect_10_minus_5": -0.01871981250000041,
      "p_value": 4.001383291327321e-23
    },
    {
      "term": "C",
      "delta_effect_10_minus_5": 0.007168687499999583,
      "p_value": 1.5849384766464656e-09
    },
    {
      "term": "E",
      "delta_effect_10_minus_5": -0.004191187500000526,
      "p_value": 5.492297761138747e-05
    },
    {
      "term": "A:B",
      "delta_effect_10_minus_5": -0.005150062499999954,
      "p_value": 1.9683159823279534e-06
    },
    {
      "term": "A:C",
      "delta_effect_10_minus_5": 0.004273437500000288,
      "p_value": 4.1523351025448884e-05
    },
    {
      "term": "B:C",
      "delta_effect_10_minus_5": 0.0021180624999998427,
      "p_value": 0.028503124140853493
    },
    {
      "term": "A:E",
      "delta_effect_10_minus_5": -0.0022134374999998267,
      "p_value": 0.022424495991808478
    },
    {
      "term": "B:E",
      "delta_effect_10_minus_5": -0.002804312499999878,
      "p_value": 0.004484473895907386
    },
    {
      "term": "C:E",
      "delta_effect_10_minus_5": 0.0008946875000004906,
      "p_value": 0.3434373150492315
    }
  ],
  "ratios": {
    "ab_over_a_5min": 0.44430557467308873,
    "ab_over_a_10min": 0.5848430778798782,
    "ab_over_b_5min": 0.4805137579716439,
    "ab_over_b_10min": 2.172465003713035
  },
  "r_squared": 0.9985856111493461,
  "adj_r_squared": 0.9978784167240191,
  "fixed_seed_note": "Original and rerun blocks use the current harness with fixed manual seed settings; rerun variation reflects within-host rerun variability, not fully independent seed sampling."
}

==> anc/analysis/followup_abce_dlow_replicated_effects_2026-04-09.csv <==
term,budget_seconds,effect,ci_low,ci_high
A,300,0.022703125000000254,0.021409081740262008,0.0239971682597385
B,300,0.02099237500000019,0.019698331740261945,0.022286418259738438
C,300,-0.008470124999999884,-0.00976416825973813,-0.0071760817402616375
E,300,0.0014238750000001854,0.0001298317402619398,0.002717918259738431
A:B,300,0.01008712500000008,0.008793081740261836,0.011381168259738325
A:C,300,-0.005429375000000095,-0.0067234182597383394,-0.00413533174026185
B:C,300,-0.0024148750000000845,-0.00370891825973833,-0.0011208317402618389
A:E,300,0.0017211249999996795,0.000427081740261435,0.0030151682597379242
B:E,300,0.0022736249999998313,0.0009795817402615853,0.0035676682597380774
C:E,300,-0.0018231250000007027,-0.0031171682597389487,-0.0005290817402624566
A,600,0.008441687500000055,0.0071476442402618095,0.009735730759738302
B,600,0.00227256249999978,0.0009785192402615348,0.003566605759738025
C,600,-0.0013014375000003006,-0.0025954807597385466,-7.394240262054586e-06
E,600,-0.0027673125000003407,-0.004061355759738585,-0.0014732692402620957
A:B,600,0.004937062500000126,0.0036430192402618798,0.006231105759738373
A:C,600,-0.0011559374999998064,-0.002449980759738051,0.00013810575973843852
B:C,600,-0.00029681250000024176,-0.001590855759738488,0.0009972307597380045
A:E,600,-0.0004923125000001471,-0.0017863557597383943,0.0008017307597381
B:E,600,-0.0005306875000000467,-0.0018247307597382926,0.0007633557597381991
C:E,600,-0.0009284375000002121,-0.0022224807597384577,0.0003656057597380335


==> anc/analysis/followup_abce_dlow_screening.json <==
{
  "best": [
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "404",
      "run_name": "followup-abce-v1-c404",
      "status": "ok",
      "val_bpb": 1.152979,
      "training_seconds": "300.5",
      "total_seconds": 358.0,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "design_family": "ABCE_full_factorial_D_low",
      "A": -1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "403",
      "run_name": "followup-abce-v1-c403",
      "status": "ok",
      "val_bpb": 1.156031,
      "training_seconds": "300.5",
      "total_seconds": 357.0,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "design_family": "ABCE_full_factorial_D_low",
      "A": -1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "402",
      "run_name": "followup-abce-v1-c402",
      "status": "ok",
      "val_bpb": 1.157934,
      "training_seconds": "300.6",
      "total_seconds": 357.1,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "design_family": "ABCE_full_factorial_D_low",
      "A": -1,
      "B": -1,
      "C": -1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "401",
      "run_name": "followup-abce-v1-c401",
      "status": "ok",
      "val_bpb": 1.159443,
      "training_seconds": "300.4",
      "total_seconds": 355.8,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "design_family": "ABCE_full_factorial_D_low",
      "A": -1,
      "B": -1,
      "C": -1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "412",
      "run_name": "followup-abce-v1-c412",
      "status": "ok",
      "val_bpb": 1.16449,
      "training_seconds": "300.3",
      "total_seconds": 364.7,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.68",
      "total_tokens_M": "75.0",
      "num_steps": "286",
      "num_params_M": "33.0",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    }
  ],
  "worst": [
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "414",
      "run_name": "followup-abce-v1-c414",
      "status": "ok",
      "val_bpb": 1.215166,
      "training_seconds": "301.0",
      "total_seconds": 389.0,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.12",
      "total_tokens_M": "46.7",
      "num_steps": "178",
      "num_params_M": "70.8",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": 1,
      "C": -1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "413",
      "run_name": "followup-abce-v1-c413",
      "status": "ok",
      "val_bpb": 1.205619,
      "training_seconds": "301.0",
      "total_seconds": 388.8,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.12",
      "total_tokens_M": "46.7",
      "num_steps": "178",
      "num_params_M": "70.8",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": 1,
      "C": -1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "416",
      "run_name": "followup-abce-v1-c416",
      "status": "ok",
      "val_bpb": 1.191588,
      "training_seconds": "300.8",
      "total_seconds": 388.9,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.12",
      "total_tokens_M": "46.7",
      "num_steps": "178",
      "num_params_M": "70.8",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": 1,
      "C": 1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "415",
      "run_name": "followup-abce-v1-c415",
      "status": "ok",
      "val_bpb": 1.188724,
      "training_seconds": "300.7",
      "total_seconds": 388.8,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.12",
      "total_tokens_M": "46.7",
      "num_steps": "178",
      "num_params_M": "70.8",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": 1,
      "C": 1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    },
    {
      "run_tag": "followup-abce-v1",
      "condition_id": "410",
      "run_name": "followup-abce-v1-c410",
      "status": "ok",
      "val_bpb": 1.173797,
      "training_seconds": "300.6",
      "total_seconds": 365.1,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.67",
      "total_tokens_M": "75.0",
      "num_steps": "286",
      "num_params_M": "33.0",
      "depth": "8",
      "design_family": "ABCE_full_factorial_D_low",
      "A": 1,
      "B": -1,
      "C": -1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "full_factorial_ABCE_with_D_fixed_low"
    }
  ],
  "main_effects": [
    {
      "term": "A",
      "effect_high_minus_low": 0.02260250000000008,
      "mean_high": 1.184667375,
      "mean_low": 1.162064875
    },
    {
      "term": "B",
      "effect_high_minus_low": 0.021074999999999955,
      "mean_high": 1.183903625,
      "mean_low": 1.162828625
    },
    {
      "term": "C",
      "effect_high_minus_low": -0.008465500000000015,
      "mean_high": 1.169133375,
      "mean_low": 1.177598875
    },
    {
      "term": "E",
      "effect_high_minus_low": 0.0013339999999999463,
      "mean_high": 1.174033125,
      "mean_low": 1.172699125
    }
  ],
  "two_way_effects": [
    {
      "term": "A:B",
      "effect_high_minus_low": 0.010138749999999863,
      "mean_high": 1.1784355,
      "mean_low": 1.16829675
    },
    {
      "term": "A:C",
      "effect_high_minus_low": -0.005513249999999914,
      "mean_high": 1.1706095,
      "mean_low": 1.17612275
    },
    {
      "term": "B:C",
      "effect_high_minus_low": -0.0025132500000000224,
      "mean_high": 1.1721095,
      "mean_low": 1.17462275
    },
    {
      "term": "B:E",
      "effect_high_minus_low": 0.002391250000000067,
      "mean_high": 1.17456175,
      "mean_low": 1.1721705
    },
    {
      "term": "A:E",
      "effect_high_minus_low": 0.0018517500000001519,
      "mean_high": 1.1742920000000001,
      "mean_low": 1.17244025
    },
    {
      "term": "C:E",
      "effect_high_minus_low": -0.0017522500000000107,
      "mean_high": 1.17249,
      "mean_low": 1.17424225
    }
  ]
}

==> anc/analysis/greedy_proxy_summary.json <==
{
  "seed": 20260406,
  "draws": 20000,
  "unique_config_count": 24,
  "best_observed_mean_val_bpb": 1.1528753333333333,
  "best_recipe_family": "A-1 B-1 C+1 D-1 (E free)",
  "first_hit_best_config": {
    "mean": 12.5189,
    "median": 13.0,
    "p25": 7.0,
    "p75": 18.0,
    "p90": 22.0
  },
  "first_hit_best_family": {
    "mean": 8.3411,
    "median": 7.0,
    "p25": 4.0,
    "p75": 12.0,
    "p90": 17.0
  },
  "accepted_improvement_updates": {
    "mean": 3.77755,
    "median": 4.0,
    "p25": 3.0,
    "p75": 5.0,
    "p90": 6.0
  },
  "best_val_bpb_after_5_runs": {
    "mean": 1.1604839391166666,
    "median": 1.1582795,
    "p25": 1.1560071666666667,
    "p75": 1.16591,
    "p90": 1.167281
  },
  "best_val_bpb_after_16_runs": {
    "mean": 1.1542136258,
    "median": 1.1528753333333333,
    "p25": 1.1528753333333333,
    "p75": 1.1560071666666667,
    "p90": 1.1582795
  },
  "probability_best_family_by_run_3": 0.23855,
  "probability_best_family_by_run_5": 0.3825,
  "probability_best_config_by_run_3": 0.12065,
  "probability_best_config_by_run_5": 0.20455,
  "interpretation_note": "This is an order-randomized greedy proxy over already-evaluated unique recipe configurations. It is weaker than a true same-host autoresearch trajectory because it does not model adaptive proposal generation."
}

==> anc/analysis/greedy_proxy_unique_configs.csv <==
A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,n_runs,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,sample_conditions,sample_stages,recipe_family_label
-1,-1,1,-1,1,6,48,0.05,262144,0.5,3,1.1528753333333333,0.0002069838963140854,1.152637,1.15301,"404,501,502","followup-abce-v1,confirmatory-mini-v1",A-1 B-1 C+1 D-1 E+1
-1,-1,1,-1,-1,6,48,0.05,262144,0.25,6,1.1560071666666667,0.00017978589117805774,1.155828,1.156249,"3,301,302,403,503,504","pilot16-v1,replication-v1,followup-abce-v1,confirmatory-mini-v1",A-1 B-1 C+1 D-1 E-1
-1,-1,-1,-1,1,6,48,0.03,262144,0.5,4,1.1582795,0.0004322040413200243,1.157934,1.15891,"1,303,304,402","pilot16-v1,replication-v1,followup-abce-v1",A-1 B-1 C-1 D-1 E+1
-1,-1,-1,-1,-1,6,48,0.03,262144,0.25,1,1.159443,0.0,1.159443,1.159443,401,followup-abce-v1,A-1 B-1 C-1 D-1 E-1
1,-1,1,-1,1,8,48,0.05,262144,0.5,4,1.16436,0.0001790847099373266,1.164097,1.16449,"11,305,306,412","pilot16-v1,replication-v1,followup-abce-v1",A+1 B-1 C+1 D-1 E+1
1,-1,1,-1,-1,8,48,0.05,262144,0.25,1,1.16591,0.0,1.16591,1.16591,411,followup-abce-v1,A+1 B-1 C+1 D-1 E-1
-1,1,1,-1,-1,6,72,0.05,262144,0.25,1,1.166705,0.0,1.166705,1.166705,407,followup-abce-v1,A-1 B+1 C+1 D-1 E-1
-1,1,1,-1,1,6,72,0.05,262144,0.5,4,1.1670687499999999,0.0003097616018812988,1.16664,1.167375,"7,307,308,408","pilot16-v1,replication-v1,followup-abce-v1",A-1 B+1 C+1 D-1 E+1
-1,1,-1,-1,-1,6,72,0.03,262144,0.25,2,1.167281,0.0002333452377915193,1.167116,1.167446,"5,405","pilot16-v1,followup-abce-v1",A-1 B+1 C-1 D-1 E-1
-1,1,-1,-1,1,6,72,0.03,262144,0.5,1,1.169671,0.0,1.169671,1.169671,406,followup-abce-v1,A-1 B+1 C-1 D-1 E+1
1,-1,-1,-1,-1,8,48,0.03,262144,0.25,2,1.1722635000000001,0.0003090056633786144,1.172045,1.172482,"9,409","pilot16-v1,followup-abce-v1",A+1 B-1 C-1 D-1 E-1
1,-1,-1,-1,1,8,48,0.03,262144,0.5,1,1.173797,0.0,1.173797,1.173797,410,followup-abce-v1,A+1 B-1 C-1 D-1 E+1
1,1,1,-1,-1,8,72,0.05,262144,0.25,2,1.1888025,0.0001110157646464186,1.188724,1.188881,"15,415","pilot16-v1,followup-abce-v1",A+1 B+1 C+1 D-1 E-1
1,1,1,-1,1,8,72,0.05,262144,0.5,1,1.191588,0.0,1.191588,1.191588,416,followup-abce-v1,A+1 B+1 C+1 D-1 E+1
-1,-1,1,1,1,6,48,0.05,524288,0.5,1,1.200724,0.0,1.200724,1.200724,4,pilot16-v1,A-1 B-1 C+1 D+1 E+1
-1,1,1,1,-1,6,72,0.05,524288,0.25,1,1.204395,0.0,1.204395,1.204395,8,pilot16-v1,A-1 B+1 C+1 D+1 E-1
1,1,-1,-1,-1,8,72,0.03,262144,0.25,1,1.205619,0.0,1.205619,1.205619,413,followup-abce-v1,A+1 B+1 C-1 D-1 E-1
-1,-1,-1,1,-1,6,48,0.03,524288,0.25,1,1.209045,0.0,1.209045,1.209045,2,pilot16-v1,A-1 B-1 C-1 D+1 E-1
1,-1,1,1,-1,8,48,0.05,524288,0.25,1,1.214547,0.0,1.214547,1.214547,12,pilot16-v1,A+1 B-1 C+1 D+1 E-1
1,1,-1,-1,1,8,72,0.03,262144,0.5,4,1.21486225,0.00020869175834229564,1.214703,1.215166,"13,414,505,506","pilot16-v1,followup-abce-v1,confirmatory-mini-v1",A+1 B+1 C-1 D-1 E+1
-1,1,-1,1,1,6,72,0.03,524288,0.5,1,1.236268,0.0,1.236268,1.236268,6,pilot16-v1,A-1 B+1 C-1 D+1 E+1
1,-1,-1,1,1,8,48,0.03,524288,0.5,1,1.253127,0.0,1.253127,1.253127,10,pilot16-v1,A+1 B-1 C-1 D+1 E+1
1,1,1,1,1,8,72,0.05,524288,0.5,3,1.3091063333333333,0.0007119482659107814,1.308301,1.309652,"16,311,312","pilot16-v1,replication-v1",A+1 B+1 C+1 D+1 E+1
1,1,-1,1,-1,8,72,0.03,524288,0.25,3,1.3363993333333333,0.00023621247497405718,1.336257,1.336672,"14,309,310","pilot16-v1,replication-v1",A+1 B+1 C-1 D+1 E-1


==> anc/analysis/linux_long_horizon_12h_analysis_2026-04-18.json <==
{
  "rows_analyzed": 6,
  "condition_summary": [
    {
      "condition_key": "best_bridge_10min_d8_ar64",
      "comparison_role": "bridge_best",
      "source_condition_id": "bridge_d8_ar64",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.974511,
      "n": 2,
      "mean_val_bpb": 0.937047,
      "sd_val_bpb": 0.00027011479041329575,
      "min_val_bpb": 0.936856,
      "max_val_bpb": 0.937238,
      "mean_training_seconds": 43201.0,
      "mean_num_steps": 24248.5,
      "ci95_low": 0.9346201148953411,
      "ci95_high": 0.9394738851046588,
      "source_rank_60min": 1.0,
      "rank_horizon": 1.0
    },
    {
      "condition_key": "predeclared_control_c10",
      "comparison_role": "control",
      "source_condition_id": "10",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 1.00160425,
      "n": 2,
      "mean_val_bpb": 0.9560759999999999,
      "sd_val_bpb": 0.00033658282784477996,
      "min_val_bpb": 0.955838,
      "max_val_bpb": 0.956314,
      "mean_training_seconds": 43200.75,
      "mean_num_steps": 18169.0,
      "ci95_low": 0.9530519232727293,
      "ci95_high": 0.9591000767272706,
      "source_rank_60min": 3.0,
      "rank_horizon": 2.0
    },
    {
      "condition_key": "greedy_winner_10min_s15",
      "comparison_role": "greedy_winner",
      "source_condition_id": "15",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.981837,
      "n": 2,
      "mean_val_bpb": 0.961561,
      "sd_val_bpb": 0.0013237038943812846,
      "min_val_bpb": 0.960625,
      "max_val_bpb": 0.962497,
      "mean_training_seconds": 43200.7,
      "mean_num_steps": 31585.0,
      "ci95_low": 0.949667992366699,
      "ci95_high": 0.973454007633301,
      "source_rank_60min": 2.0,
      "rank_horizon": 3.0
    }
  ],
  "pairwise_summary": [
    {
      "comparison": "bridge_best<greedy",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.024514000000000036,
      "welch_t": -25.66134540173052,
      "welch_p": 0.019281437585301098,
      "cohens_d": -25.66134540173052
    },
    {
      "comparison": "bridge_best<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.019028999999999963,
      "welch_t": -62.35665686222503,
      "welch_p": 0.0003515501966459968,
      "cohens_d": -62.35665686222503
    },
    {
      "comparison": "greedy<control",
      "wins": 0,
      "total": 4,
      "rate": 0.0,
      "mean_margin": 0.005485000000000073,
      "welch_t": 5.679319888873304,
      "welch_p": 0.09116808797094283,
      "cohens_d": 5.679319888873304
    }
  ],
  "decision_rule": {
    "control_is_worst": false,
    "bridge_not_worse_than_greedy": true,
    "supports_transfer": false
  }
}

==> anc/analysis/linux_long_horizon_12h_analysis_2026-04-18_condition_summary.csv <==
condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high,source_rank_60min,rank_horizon
best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.974511,2,0.937047,0.00027011479041329575,0.936856,0.937238,43201.0,24248.5,0.9346201148953411,0.9394738851046588,1.0,1.0
predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,0.9560759999999999,0.00033658282784477996,0.955838,0.956314,43200.75,18169.0,0.9530519232727293,0.9591000767272706,3.0,2.0
greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,0.961561,0.0013237038943812846,0.960625,0.962497,43200.7,31585.0,0.949667992366699,0.973454007633301,2.0,3.0


==> anc/analysis/linux_long_horizon_12h_analysis_2026-04-18_pairwise_summary.csv <==
comparison,wins,total,rate,mean_margin,welch_t,welch_p,cohens_d
bridge_best<greedy,4,4,1.0,-0.024514000000000036,-25.66134540173052,0.019281437585301098,-25.66134540173052
bridge_best<control,4,4,1.0,-0.019028999999999963,-62.35665686222503,0.0003515501966459968,-62.35665686222503
greedy<control,0,4,0.0,0.005485000000000073,5.679319888873304,0.09116808797094283,5.679319888873304


==> anc/analysis/linux_long_horizon_24h_analysis_2026-04-24.json <==
{
  "rows_analyzed": 6,
  "condition_summary": [
    {
      "condition_key": "best_bridge_10min_d8_ar64",
      "comparison_role": "bridge_best",
      "source_condition_id": "bridge_d8_ar64",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.974511,
      "n": 2,
      "mean_val_bpb": 0.9302965000000001,
      "sd_val_bpb": 0.00043628488399212397,
      "min_val_bpb": 0.929988,
      "max_val_bpb": 0.930605,
      "mean_training_seconds": 86400.70000000001,
      "mean_num_steps": 48461.5,
      "ci95_low": 0.9263766358388106,
      "ci95_high": 0.9342163641611896,
      "source_rank_60min": 1.0,
      "rank_horizon": 1.0
    },
    {
      "condition_key": "predeclared_control_c10",
      "comparison_role": "control",
      "source_condition_id": "10",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 1.00160425,
      "n": 2,
      "mean_val_bpb": 0.952079,
      "sd_val_bpb": 0.00014707821048679198,
      "min_val_bpb": 0.951975,
      "max_val_bpb": 0.952183,
      "mean_training_seconds": 86401.25,
      "mean_num_steps": 36289.0,
      "ci95_low": 0.9507575547074112,
      "ci95_high": 0.9534004452925888,
      "source_rank_60min": 3.0,
      "rank_horizon": 2.0
    },
    {
      "condition_key": "greedy_winner_10min_s15",
      "comparison_role": "greedy_winner",
      "source_condition_id": "15",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.981837,
      "n": 2,
      "mean_val_bpb": 0.95465,
      "sd_val_bpb": 0.001439669406495759,
      "min_val_bpb": 0.953632,
      "max_val_bpb": 0.955668,
      "mean_training_seconds": 86401.0,
      "mean_num_steps": 63984.5,
      "ci95_low": 0.9417150835783126,
      "ci95_high": 0.9675849164216874,
      "source_rank_60min": 2.0,
      "rank_horizon": 3.0
    }
  ],
  "pairwise_summary": [
    {
      "comparison": "bridge_best<greedy",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.024353499999999917,
      "welch_t": -22.89469307869481,
      "welch_p": 0.01644254388059728,
      "cohens_d": -22.89469307869481
    },
    {
      "comparison": "bridge_best<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.021782499999999927,
      "welch_t": -66.90812536624051,
      "welch_p": 0.003930408901630259,
      "cohens_d": -66.90812536624051
    },
    {
      "comparison": "greedy<control",
      "wins": 0,
      "total": 4,
      "rate": 0.0,
      "mean_margin": 0.00257099999999999,
      "welch_t": 2.5124631563051065,
      "welch_p": 0.23702527865308545,
      "cohens_d": 2.5124631563051065
    }
  ],
  "decision_rule": {
    "control_is_worst": false,
    "bridge_not_worse_than_greedy": true,
    "supports_transfer": false
  }
}

==> anc/analysis/linux_long_horizon_24h_analysis_2026-04-24_condition_summary.csv <==
condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high,source_rank_60min,rank_horizon
best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.974511,2,0.9302965000000001,0.00043628488399212397,0.929988,0.930605,86400.70000000001,48461.5,0.9263766358388106,0.9342163641611896,1.0,1.0
predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,0.952079,0.00014707821048679198,0.951975,0.952183,86401.25,36289.0,0.9507575547074112,0.9534004452925888,3.0,2.0
greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,0.95465,0.001439669406495759,0.953632,0.955668,86401.0,63984.5,0.9417150835783126,0.9675849164216874,2.0,3.0


==> anc/analysis/linux_long_horizon_24h_analysis_2026-04-24_pairwise_summary.csv <==
comparison,wins,total,rate,mean_margin,welch_t,welch_p,cohens_d
bridge_best<greedy,4,4,1.0,-0.024353499999999917,-22.89469307869481,0.01644254388059728,-22.89469307869481
bridge_best<control,4,4,1.0,-0.021782499999999927,-66.90812536624051,0.003930408901630259,-66.90812536624051
greedy<control,0,4,0.0,0.00257099999999999,2.5124631563051065,0.23702527865308545,2.5124631563051065


==> anc/analysis/pilot16_v1_screening.json <==
{
  "best": [
    {
      "run_tag": "pilot16-v1",
      "condition_id": "3",
      "run_name": "pilot16-v1-c03",
      "status": "ok",
      "val_bpb": 1.155834,
      "training_seconds": 300.3,
      "total_seconds": 358.9,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "A": -1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "1",
      "run_name": "pilot16-v1-c01",
      "status": "ok",
      "val_bpb": 1.158175,
      "training_seconds": 300.5,
      "total_seconds": 356.9,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "A": -1,
      "B": -1,
      "C": -1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "11",
      "run_name": "pilot16-v1-c11",
      "status": "ok",
      "val_bpb": 1.164452,
      "training_seconds": 300.3,
      "total_seconds": 364.2,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.68",
      "total_tokens_M": "75.0",
      "num_steps": "286",
      "num_params_M": "33.0",
      "depth": "8",
      "A": 1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "7",
      "run_name": "pilot16-v1-c07",
      "status": "ok",
      "val_bpb": 1.167167,
      "training_seconds": 300.3,
      "total_seconds": 366.3,
      "peak_vram_mb": 19518.9,
      "mfu_percent": "4.56",
      "total_tokens_M": "74.4",
      "num_steps": "284",
      "num_params_M": "39.8",
      "depth": "6",
      "A": -1,
      "B": 1,
      "C": 1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "512",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "5",
      "run_name": "pilot16-v1-c05",
      "status": "ok",
      "val_bpb": 1.167446,
      "training_seconds": 300.4,
      "total_seconds": 367.3,
      "peak_vram_mb": 19518.9,
      "mfu_percent": "4.56",
      "total_tokens_M": "74.4",
      "num_steps": "284",
      "num_params_M": "39.8",
      "depth": "6",
      "A": -1,
      "B": 1,
      "C": -1,
      "D": -1,
      "E": -1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "512",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    }
  ],
  "worst": [
    {
      "run_tag": "pilot16-v1",
      "condition_id": "14",
      "run_name": "pilot16-v1-c14",
      "status": "ok",
      "val_bpb": 1.336257,
      "training_seconds": 302.0,
      "total_seconds": 409.2,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.16",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "A": 1,
      "B": 1,
      "C": -1,
      "D": 1,
      "E": -1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.25",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "16",
      "run_name": "pilot16-v1-c16",
      "status": "ok",
      "val_bpb": 1.309366,
      "training_seconds": 301.8,
      "total_seconds": 408.9,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.16",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "A": 1,
      "B": 1,
      "C": 1,
      "D": 1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "10",
      "run_name": "pilot16-v1-c10",
      "status": "ok",
      "val_bpb": 1.253127,
      "training_seconds": 301.2,
      "total_seconds": 376.5,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.69",
      "total_tokens_M": "78.1",
      "num_steps": "149",
      "num_params_M": "33.0",
      "depth": "8",
      "A": 1,
      "B": -1,
      "C": -1,
      "D": 1,
      "E": 1,
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "6",
      "run_name": "pilot16-v1-c06",
      "status": "ok",
      "val_bpb": 1.236268,
      "training_seconds": 300.7,
      "total_seconds": 378.4,
      "peak_vram_mb": 19518.9,
      "mfu_percent": "4.59",
      "total_tokens_M": "77.6",
      "num_steps": "148",
      "num_params_M": "39.8",
      "depth": "6",
      "A": -1,
      "B": 1,
      "C": -1,
      "D": 1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.5",
      "model_dim": "512",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "pilot16-v1",
      "condition_id": "13",
      "run_name": "pilot16-v1-c13",
      "status": "ok",
      "val_bpb": 1.214826,
      "training_seconds": 301.1,
      "total_seconds": 388.8,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.12",
      "total_tokens_M": "46.7",
      "num_steps": "178",
      "num_params_M": "70.8",
      "depth": "8",
      "A": 1,
      "B": 1,
      "C": -1,
      "D": -1,
      "E": 1,
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    }
  ],
  "main_effects": [
    {
      "term": "D",
      "effect_high_minus_low": 0.07180825000000013,
      "mean_high": 1.245466125,
      "mean_low": 1.173657875
    },
    {
      "term": "A",
      "effect_high_minus_low": 0.044360500000000025,
      "mean_high": 1.23174225,
      "mean_low": 1.18738175
    },
    {
      "term": "B",
      "effect_high_minus_low": 0.03702749999999999,
      "mean_high": 1.22807575,
      "mean_low": 1.19104825
    },
    {
      "term": "C",
      "effect_high_minus_low": -0.017782500000000034,
      "mean_high": 1.20067075,
      "mean_low": 1.21845325
    },
    {
      "term": "E",
      "effect_high_minus_low": 0.006902249999999999,
      "mean_high": 1.213013125,
      "mean_low": 1.206110875
    }
  ],
  "two_way_effects": [
    {
      "term": "A:B",
      "effect_high_minus_low": 0.02415300000000009,
      "mean_high": 1.2216385,
      "mean_low": 1.1974855
    },
    {
      "term": "A:D",
      "effect_high_minus_low": 0.021355750000000118,
      "mean_high": 1.220239875,
      "mean_low": 1.198884125
    },
    {
      "term": "B:D",
      "effect_high_minus_low": 0.015183249999999981,
      "mean_high": 1.217153625,
      "mean_low": 1.201970375
    },
    {
      "term": "C:E",
      "effect_high_minus_low": 0.012610749999999893,
      "mean_high": 1.215867375,
      "mean_low": 1.203256625
    },
    {
      "term": "C:D",
      "effect_high_minus_low": -0.008633749999999996,
      "mean_high": 1.205245125,
      "mean_low": 1.213878875
    },
    {
      "term": "A:C",
      "effect_high_minus_low": -0.0070790000000000575,
      "mean_high": 1.2060225,
      "mean_low": 1.2131015
    },
    {
      "term": "B:C",
      "effect_high_minus_low": -0.0034644999999997594,
      "mean_high": 1.2078297500000001,
      "mean_low": 1.21129425
    },
    {
      "term": "D:E",
      "effect_high_minus_low": 0.0019080000000000208,
      "mean_high": 1.210516,
      "mean_low": 1.208608
    },
    {
      "term": "B:E",
      "effect_high_minus_low": 0.0007597499999998369,
      "mean_high": 1.209941875,
      "mean_low": 1.209182125
    },
    {
      "term": "A:E",
      "effect_high_minus_low": 0.0004987500000002143,
      "mean_high": 1.2098113750000001,
      "mean_low": 1.209312625
    }
  ],
  "resources": [
    {
      "metric": "total_seconds",
      "min": 356.9,
      "max": 409.2,
      "mean": 376.325
    },
    {
      "metric": "peak_vram_mb",
      "min": 16674.7,
      "max": 27015.5,
      "mean": 20656.825
    }
  ]
}

==> anc/analysis/random_search_analysis_2026-04-14.json <==
{
  "rows_analyzed": 80,
  "batch_count": 5,
  "benchmark_best_10min": {
    "pilot_screened_best_val_bpb": 1.090745,
    "greedy_best_val_bpb": 1.090276
  },
  "overall_best_random_draw": {
    "condition_id": "rb05d16-full32_c10",
    "condition_key": "full32_c10",
    "recipe_signature": "A-1_B+1_C-1_D-1_E+1",
    "val_bpb": 1.089706,
    "batch_id": 5,
    "batch_draw_index": 16
  },
  "batch_best_summary": {
    "mean_best_val_bpb": 1.0906145999999999,
    "median_best_val_bpb": 1.09045,
    "min_best_val_bpb": 1.089706,
    "max_best_val_bpb": 1.092171,
    "batches_at_or_better_than_pilot_best": 3,
    "batches_at_or_better_than_greedy_best": 2
  },
  "batch_summary": [
    {
      "batch_id": 1,
      "n": 16,
      "best_condition_id": "rb01d12-full32_c10",
      "best_condition_key": "full32_c10",
      "best_recipe_signature": "A-1_B+1_C-1_D-1_E+1",
      "best_val_bpb": 1.09045,
      "mean_val_bpb": 1.1129225625,
      "min_val_bpb": 1.09045,
      "max_val_bpb": 1.161275
    },
    {
      "batch_id": 2,
      "n": 16,
      "best_condition_id": "rb02d12-full32_c06",
      "best_condition_key": "full32_c06",
      "best_recipe_signature": "A-1_B-1_C+1_D-1_E+1",
      "best_val_bpb": 1.092171,
      "mean_val_bpb": 1.1121579375,
      "min_val_bpb": 1.092171,
      "max_val_bpb": 1.152099
    },
    {
      "batch_id": 3,
      "n": 16,
      "best_condition_id": "rb03d10-full32_c14",
      "best_condition_key": "full32_c14",
      "best_recipe_signature": "A-1_B+1_C+1_D-1_E+1",
      "best_val_bpb": 1.089975,
      "mean_val_bpb": 1.1149160624999999,
      "min_val_bpb": 1.089975,
      "max_val_bpb": 1.151917
    },
    {
      "batch_id": 4,
      "n": 16,
      "best_condition_id": "rb04d05-full32_c14",
      "best_condition_key": "full32_c14",
      "best_recipe_signature": "A-1_B+1_C+1_D-1_E+1",
      "best_val_bpb": 1.090771,
      "mean_val_bpb": 1.1093369374999997,
      "min_val_bpb": 1.090771,
      "max_val_bpb": 1.13079
    },
    {
      "batch_id": 5,
      "n": 16,
      "best_condition_id": "rb05d16-full32_c10",
      "best_condition_key": "full32_c10",
      "best_recipe_signature": "A-1_B+1_C-1_D-1_E+1",
      "best_val_bpb": 1.089706,
      "mean_val_bpb": 1.112392625,
      "min_val_bpb": 1.089706,
      "max_val_bpb": 1.142506
    }
  ],
  "cumulative_summary": [
    {
      "batch_draw_index": 1,
      "mean_cumulative_best_val_bpb": 1.1237026,
      "median_cumulative_best_val_bpb": 1.12211,
      "min_cumulative_best_val_bpb": 1.098444,
      "max_cumulative_best_val_bpb": 1.151917
    },
    {
      "batch_draw_index": 2,
      "mean_cumulative_best_val_bpb": 1.1126282,
      "median_cumulative_best_val_bpb": 1.114339,
      "min_cumulative_best_val_bpb": 1.098444,
      "max_cumulative_best_val_bpb": 1.124712
    },
    {
      "batch_draw_index": 3,
      "mean_cumulative_best_val_bpb": 1.1041104000000002,
      "median_cumulative_best_val_bpb": 1.105723,
      "min_cumulative_best_val_bpb": 1.095944,
      "max_cumulative_best_val_bpb": 1.114339
    },
    {
      "batch_draw_index": 4,
      "mean_cumulative_best_val_bpb": 1.1028478,
      "median_cumulative_best_val_bpb": 1.099789,
      "min_cumulative_best_val_bpb": 1.095944,
      "max_cumulative_best_val_bpb": 1.114339
    },
    {
      "batch_draw_index": 5,
      "mean_cumulative_best_val_bpb": 1.09419,
      "median_cumulative_best_val_bpb": 1.095099,
      "min_cumulative_best_val_bpb": 1.090771,
      "max_cumulative_best_val_bpb": 1.097296
    },
    {
      "batch_draw_index": 6,
      "mean_cumulative_best_val_bpb": 1.0937194,
      "median_cumulative_best_val_bpb": 1.092746,
      "min_cumulative_best_val_bpb": 1.090771,
      "max_cumulative_best_val_bpb": 1.097296
    },
    {
      "batch_draw_index": 7,
      "mean_cumulative_best_val_bpb": 1.0933474,
      "median_cumulative_best_val_bpb": 1.092746,
      "min_cumulative_best_val_bpb": 1.090771,
      "max_cumulative_best_val_bpb": 1.095723
    },
    {
      "batch_draw_index": 8,
      "mean_cumulative_best_val_bpb": 1.092687,
      "median_cumulative_best_val_bpb": 1.09209,
      "min_cumulative_best_val_bpb": 1.090771,
      "max_cumulative_best_val_bpb": 1.095723
    },
    {
      "batch_draw_index": 9,
      "mean_cumulative_best_val_bpb": 1.092687,
      "median_cumulative_best_val_bpb": 1.09209,
      "min_cumulative_best_val_bpb": 1.090771,
      "max_cumulative_best_val_bpb": 1.095723
    },
    {
      "batch_draw_index": 10,
      "mean_cumulative_best_val_bpb": 1.092264,
      "median_cumulative_best_val_bpb": 1.092061,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.095723
    },
    {
      "batch_draw_index": 11,
      "mean_cumulative_best_val_bpb": 1.092264,
      "median_cumulative_best_val_bpb": 1.092061,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.095723
    },
    {
      "batch_draw_index": 12,
      "mean_cumulative_best_val_bpb": 1.0912313999999999,
      "median_cumulative_best_val_bpb": 1.090771,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.09279
    },
    {
      "batch_draw_index": 13,
      "mean_cumulative_best_val_bpb": 1.0912313999999999,
      "median_cumulative_best_val_bpb": 1.090771,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.09279
    },
    {
      "batch_draw_index": 14,
      "mean_cumulative_best_val_bpb": 1.0912313999999999,
      "median_cumulative_best_val_bpb": 1.090771,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.09279
    },
    {
      "batch_draw_index": 15,
      "mean_cumulative_best_val_bpb": 1.0912313999999999,
      "median_cumulative_best_val_bpb": 1.090771,
      "min_cumulative_best_val_bpb": 1.089975,
      "max_cumulative_best_val_bpb": 1.09279
    },
    {
      "batch_draw_index": 16,
      "mean_cumulative_best_val_bpb": 1.0906145999999999,
      "median_cumulative_best_val_bpb": 1.09045,
      "min_cumulative_best_val_bpb": 1.089706,
      "max_cumulative_best_val_bpb": 1.092171
    }
  ]
}

==> anc/analysis/random_search_analysis_2026-04-14_batch_summary.csv <==
batch_id,n,best_condition_id,best_condition_key,best_recipe_signature,best_val_bpb,mean_val_bpb,min_val_bpb,max_val_bpb
1,16,rb01d12-full32_c10,full32_c10,A-1_B+1_C-1_D-1_E+1,1.09045,1.1129225625,1.09045,1.161275
2,16,rb02d12-full32_c06,full32_c06,A-1_B-1_C+1_D-1_E+1,1.092171,1.1121579375,1.092171,1.152099
3,16,rb03d10-full32_c14,full32_c14,A-1_B+1_C+1_D-1_E+1,1.089975,1.1149160624999999,1.089975,1.151917
4,16,rb04d05-full32_c14,full32_c14,A-1_B+1_C+1_D-1_E+1,1.090771,1.1093369374999997,1.090771,1.13079
5,16,rb05d16-full32_c10,full32_c10,A-1_B+1_C-1_D-1_E+1,1.089706,1.112392625,1.089706,1.142506


==> anc/analysis/random_search_analysis_2026-04-14_cumulative_summary.csv <==
batch_draw_index,mean_cumulative_best_val_bpb,median_cumulative_best_val_bpb,min_cumulative_best_val_bpb,max_cumulative_best_val_bpb
1,1.1237026,1.12211,1.098444,1.151917
2,1.1126282,1.114339,1.098444,1.124712
3,1.1041104000000002,1.105723,1.095944,1.114339
4,1.1028478,1.099789,1.095944,1.114339
5,1.09419,1.095099,1.090771,1.097296
6,1.0937194,1.092746,1.090771,1.097296
7,1.0933474,1.092746,1.090771,1.095723
8,1.092687,1.09209,1.090771,1.095723
9,1.092687,1.09209,1.090771,1.095723
10,1.092264,1.092061,1.089975,1.095723
11,1.092264,1.092061,1.089975,1.095723
12,1.0912313999999999,1.090771,1.089975,1.09279
13,1.0912313999999999,1.090771,1.089975,1.09279
14,1.0912313999999999,1.090771,1.089975,1.09279
15,1.0912313999999999,1.090771,1.089975,1.09279
16,1.0906145999999999,1.09045,1.089706,1.092171


==> anc/analysis/replication_v1_bucket_summary.csv <==
source_bucket,runs,mean_val_bpb,stdev_val_bpb,min_val_bpb,max_val_bpb
best,8,1.1614986250000001,0.004775571018587336,1.155828,1.167375
control,4,1.3227235,0.015884099397405795,1.308301,1.336672


==> anc/analysis/replication_v1_source_summary.csv <==
source_condition_id,source_bucket,replicates,mean_val_bpb,stdev_val_bpb,min_val_bpb,max_val_bpb
1,best,2,1.1585045,0.0005734635995423729,1.158099,1.15891
3,best,2,1.156007,0.0002531442276646839,1.155828,1.156186
7,best,2,1.167234,0.00019940411229468806,1.167093,1.167375
11,best,2,1.1642489999999999,0.0002149604614807684,1.164097,1.164401
14,control,2,1.3364705,0.000284964032818287,1.336269,1.336672
16,control,2,1.3089765,0.0009553012613830979,1.308301,1.309652


==> anc/analysis/replication_v1_summary.json <==
{
  "rows": [
    {
      "run_tag": "replication-v1",
      "condition_id": "301",
      "run_name": "replication-v1-c301",
      "status": "ok",
      "val_bpb": 1.155828,
      "training_seconds": 300.2,
      "total_seconds": 356.1,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.72",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "source_condition_id": 3,
      "source_bucket": "best",
      "replicate_id": 1,
      "A": "-1",
      "B": "-1",
      "C": "1",
      "D": "-1",
      "E": "-1",
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "302",
      "run_name": "replication-v1-c302",
      "status": "ok",
      "val_bpb": 1.156186,
      "training_seconds": 300.4,
      "total_seconds": 356.7,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "source_condition_id": 3,
      "source_bucket": "best",
      "replicate_id": 2,
      "A": "-1",
      "B": "-1",
      "C": "1",
      "D": "-1",
      "E": "-1",
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.25",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "303",
      "run_name": "replication-v1-c303",
      "status": "ok",
      "val_bpb": 1.158099,
      "training_seconds": 300.6,
      "total_seconds": 357.0,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "source_condition_id": 1,
      "source_bucket": "best",
      "replicate_id": 1,
      "A": "-1",
      "B": "-1",
      "C": "-1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "304",
      "run_name": "replication-v1-c304",
      "status": "ok",
      "val_bpb": 1.15891,
      "training_seconds": 300.6,
      "total_seconds": 357.1,
      "peak_vram_mb": 16674.7,
      "mfu_percent": "3.71",
      "total_tokens_M": "94.4",
      "num_steps": "360",
      "num_params_M": "26.3",
      "depth": "6",
      "source_condition_id": 1,
      "source_bucket": "best",
      "replicate_id": 2,
      "A": "-1",
      "B": "-1",
      "C": "-1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "48",
      "matrix_lr": "0.03",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "305",
      "run_name": "replication-v1-c305",
      "status": "ok",
      "val_bpb": 1.164097,
      "training_seconds": 300.3,
      "total_seconds": 363.5,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.68",
      "total_tokens_M": "75.0",
      "num_steps": "286",
      "num_params_M": "33.0",
      "depth": "8",
      "source_condition_id": 11,
      "source_bucket": "best",
      "replicate_id": 1,
      "A": "1",
      "B": "-1",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "306",
      "run_name": "replication-v1-c306",
      "status": "ok",
      "val_bpb": 1.164401,
      "training_seconds": 300.2,
      "total_seconds": 364.4,
      "peak_vram_mb": 19418.2,
      "mfu_percent": "3.68",
      "total_tokens_M": "75.0",
      "num_steps": "286",
      "num_params_M": "33.0",
      "depth": "8",
      "source_condition_id": 11,
      "source_bucket": "best",
      "replicate_id": 2,
      "A": "1",
      "B": "-1",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "48",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "384",
      "num_heads": "3",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "307",
      "run_name": "replication-v1-c307",
      "status": "ok",
      "val_bpb": 1.167093,
      "training_seconds": 300.1,
      "total_seconds": 364.6,
      "peak_vram_mb": 19518.9,
      "mfu_percent": "4.57",
      "total_tokens_M": "74.4",
      "num_steps": "284",
      "num_params_M": "39.8",
      "depth": "6",
      "source_condition_id": 7,
      "source_bucket": "best",
      "replicate_id": 1,
      "A": "-1",
      "B": "1",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "512",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "308",
      "run_name": "replication-v1-c308",
      "status": "ok",
      "val_bpb": 1.167375,
      "training_seconds": 300.2,
      "total_seconds": 364.9,
      "peak_vram_mb": 19518.9,
      "mfu_percent": "4.56",
      "total_tokens_M": "74.4",
      "num_steps": "284",
      "num_params_M": "39.8",
      "depth": "6",
      "source_condition_id": 7,
      "source_bucket": "best",
      "replicate_id": 2,
      "A": "-1",
      "B": "1",
      "C": "1",
      "D": "-1",
      "E": "1",
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "262144",
      "warmdown_ratio": "0.5",
      "model_dim": "512",
      "num_heads": "4",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "309",
      "run_name": "replication-v1-c309",
      "status": "ok",
      "val_bpb": 1.336672,
      "training_seconds": 302.2,
      "total_seconds": 410.5,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.16",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "source_condition_id": 14,
      "source_bucket": "control",
      "replicate_id": 1,
      "A": "1",
      "B": "1",
      "C": "-1",
      "D": "1",
      "E": "-1",
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.25",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "310",
      "run_name": "replication-v1-c310",
      "status": "ok",
      "val_bpb": 1.336269,
      "training_seconds": 302.1,
      "total_seconds": 409.8,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.16",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "source_condition_id": 14,
      "source_bucket": "control",
      "replicate_id": 2,
      "A": "1",
      "B": "1",
      "C": "-1",
      "D": "1",
      "E": "-1",
      "aspect_ratio": "72",
      "matrix_lr": "0.03",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.25",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "311",
      "run_name": "replication-v1-c311",
      "status": "ok",
      "val_bpb": 1.309652,
      "training_seconds": 301.6,
      "total_seconds": 409.4,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.17",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "source_condition_id": 16,
      "source_bucket": "control",
      "replicate_id": 1,
      "A": "1",
      "B": "1",
      "C": "1",
      "D": "1",
      "E": "1",
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    },
    {
      "run_tag": "replication-v1",
      "condition_id": "312",
      "run_name": "replication-v1-c312",
      "status": "ok",
      "val_bpb": 1.308301,
      "training_seconds": 301.8,
      "total_seconds": 409.4,
      "peak_vram_mb": 27015.5,
      "mfu_percent": "5.16",
      "total_tokens_M": "49.8",
      "num_steps": "95",
      "num_params_M": "70.8",
      "depth": "8",
      "source_condition_id": 16,
      "source_bucket": "control",
      "replicate_id": 2,
      "A": "1",
      "B": "1",
      "C": "1",
      "D": "1",
      "E": "1",
      "aspect_ratio": "72",
      "matrix_lr": "0.05",
      "total_batch_size": "524288",
      "warmdown_ratio": "0.5",
      "model_dim": "640",
      "num_heads": "5",
      "device_batch_size": "32",
      "window_pattern": "SSSL",
      "weight_decay": "0.2",
      "embedding_lr": "0.6",
      "unembedding_lr": "0.004",
      "scalar_lr": "0.5",
      "warmup_ratio": "0.0",
      "generator": "E=A*B*C*D"
    }
  ],
  "source_summary": [
    {
      "source_condition_id": 1,
      "source_bucket": "best",
      "replicates": 2,
      "mean_val_bpb": 1.1585045,
      "stdev_val_bpb": 0.0005734635995423729,
      "min_val_bpb": 1.158099,
      "max_val_bpb": 1.15891
    },
    {
      "source_condition_id": 3,
      "source_bucket": "best",
      "replicates": 2,
      "mean_val_bpb": 1.156007,
      "stdev_val_bpb": 0.0002531442276646839,
      "min_val_bpb": 1.155828,
      "max_val_bpb": 1.156186
    },
    {
      "source_condition_id": 7,
      "source_bucket": "best",
      "replicates": 2,
      "mean_val_bpb": 1.167234,
      "stdev_val_bpb": 0.00019940411229468806,
      "min_val_bpb": 1.167093,
      "max_val_bpb": 1.167375
    },
    {
      "source_condition_id": 11,
      "source_bucket": "best",
      "replicates": 2,
      "mean_val_bpb": 1.1642489999999999,
      "stdev_val_bpb": 0.0002149604614807684,
      "min_val_bpb": 1.164097,
      "max_val_bpb": 1.164401
    },
    {
      "source_condition_id": 14,
      "source_bucket": "control",
      "replicates": 2,
      "mean_val_bpb": 1.3364705,
      "stdev_val_bpb": 0.000284964032818287,
      "min_val_bpb": 1.336269,
      "max_val_bpb": 1.336672
    },
    {
      "source_condition_id": 16,
      "source_bucket": "control",
      "replicates": 2,
      "mean_val_bpb": 1.3089765,
      "stdev_val_bpb": 0.0009553012613830979,
      "min_val_bpb": 1.308301,
      "max_val_bpb": 1.309652
    }
  ],
  "bucket_summary": [
    {
      "source_bucket": "best",
      "runs": 8,
      "mean_val_bpb": 1.1614986250000001,
      "stdev_val_bpb": 0.004775571018587336,
      "min_val_bpb": 1.155828,
      "max_val_bpb": 1.167375
    },
    {
      "source_bucket": "control",
      "runs": 4,
      "mean_val_bpb": 1.3227235,
      "stdev_val_bpb": 0.015884099397405795,
      "min_val_bpb": 1.308301,
      "max_val_bpb": 1.336672
    }
  ]
}

==> anc/analysis/seed_confirmation_analysis_2026-04-10.json <==
{
  "rows_analyzed": 90,
  "unique_conditions": 6,
  "unique_seeds": [
    101,
    202,
    303,
    404,
    505
  ],
  "budgets": [
    120,
    300,
    600
  ],
  "condition_summary": [
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "best",
      "condition_key": "best_c03",
      "n": 5,
      "mean_val_bpb": 1.3044373999999999,
      "sd_val_bpb": 0.02500230641960853,
      "min_val_bpb": 1.280881,
      "max_val_bpb": 1.33986,
      "mean_training_seconds": 120.2,
      "mean_num_steps": 150.2,
      "ci95_low": 1.2733929362467131,
      "ci95_high": 1.3354818637532866
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "best",
      "condition_key": "best_c01",
      "n": 5,
      "mean_val_bpb": 1.3247428,
      "sd_val_bpb": 0.014798302544548808,
      "min_val_bpb": 1.314783,
      "max_val_bpb": 1.350842,
      "mean_training_seconds": 120.23999999999998,
      "mean_num_steps": 150.2,
      "ci95_low": 1.3063682804959067,
      "ci95_high": 1.3431173195040935
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "bridge",
      "condition_key": "bridge_d6_ar64",
      "n": 5,
      "mean_val_bpb": 1.3269136,
      "sd_val_bpb": 0.03611368296504798,
      "min_val_bpb": 1.294542,
      "max_val_bpb": 1.378639,
      "mean_training_seconds": 120.22,
      "mean_num_steps": 150.2,
      "ci95_low": 1.2820725400197552,
      "ci95_high": 1.3717546599802446
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "bridge",
      "condition_key": "bridge_d8_ar64",
      "n": 5,
      "mean_val_bpb": 1.4436498,
      "sd_val_bpb": 0.04736412519724192,
      "min_val_bpb": 1.400433,
      "max_val_bpb": 1.515197,
      "mean_training_seconds": 120.32000000000001,
      "mean_num_steps": 96.2,
      "ci95_low": 1.3848394709361689,
      "ci95_high": 1.502460129063831
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "worst",
      "condition_key": "worst_c16",
      "n": 5,
      "mean_val_bpb": 1.7000456,
      "sd_val_bpb": 0.04171416033315306,
      "min_val_bpb": 1.669063,
      "max_val_bpb": 1.751374,
      "mean_training_seconds": 122.55999999999999,
      "mean_num_steps": 45.0,
      "ci95_low": 1.6482506288990242,
      "ci95_high": 1.7518405711009757
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "worst",
      "condition_key": "worst_c14",
      "n": 5,
      "mean_val_bpb": 1.7341348,
      "sd_val_bpb": 0.028049120863228492,
      "min_val_bpb": 1.711874,
      "max_val_bpb": 1.765768,
      "mean_training_seconds": 122.64000000000001,
      "mean_num_steps": 45.0,
      "ci95_low": 1.699307216442863,
      "ci95_high": 1.768962383557137
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "bridge",
      "condition_key": "bridge_d6_ar64",
      "n": 5,
      "mean_val_bpb": 1.1616682,
      "sd_val_bpb": 0.0038404701144521512,
      "min_val_bpb": 1.157555,
      "max_val_bpb": 1.166191,
      "mean_training_seconds": 300.52,
      "mean_num_steps": 360.0,
      "ci95_low": 1.1568996265227074,
      "ci95_high": 1.1664367734772927
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "best",
      "condition_key": "best_c03",
      "n": 5,
      "mean_val_bpb": 1.163575,
      "sd_val_bpb": 0.0028250802643465184,
      "min_val_bpb": 1.161009,
      "max_val_bpb": 1.166823,
      "mean_training_seconds": 300.6,
      "mean_num_steps": 360.0,
      "ci95_low": 1.160067199543725,
      "ci95_high": 1.167082800456275
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "best",
      "condition_key": "best_c01",
      "n": 5,
      "mean_val_bpb": 1.1647486,
      "sd_val_bpb": 0.0019932081677536866,
      "min_val_bpb": 1.162544,
      "max_val_bpb": 1.167048,
      "mean_training_seconds": 300.62,
      "mean_num_steps": 359.8,
      "ci95_low": 1.1622737051771745,
      "ci95_high": 1.1672234948228255
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "bridge",
      "condition_key": "bridge_d8_ar64",
      "n": 5,
      "mean_val_bpb": 1.1807792,
      "sd_val_bpb": 0.009734716364640468,
      "min_val_bpb": 1.170252,
      "max_val_bpb": 1.193166,
      "mean_training_seconds": 300.52,
      "mean_num_steps": 224.4,
      "ci95_low": 1.1686919531573008,
      "ci95_high": 1.192866446842699
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "worst",
      "condition_key": "worst_c16",
      "n": 5,
      "mean_val_bpb": 1.3474932,
      "sd_val_bpb": 0.05547446847604761,
      "min_val_bpb": 1.301707,
      "max_val_bpb": 1.414402,
      "mean_training_seconds": 301.96,
      "mean_num_steps": 95.0,
      "ci95_low": 1.278612549673802,
      "ci95_high": 1.416373850326198
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "worst",
      "condition_key": "worst_c14",
      "n": 5,
      "mean_val_bpb": 1.3720004,
      "sd_val_bpb": 0.05215296961631235,
      "min_val_bpb": 1.327175,
      "max_val_bpb": 1.438299,
      "mean_training_seconds": 302.14,
      "mean_num_steps": 95.0,
      "ci95_low": 1.3072439352280099,
      "ci95_high": 1.43675686477199
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "bridge",
      "condition_key": "bridge_d8_ar64",
      "n": 5,
      "mean_val_bpb": 1.0962923999999998,
      "sd_val_bpb": 0.0033052828623280576,
      "min_val_bpb": 1.092722,
      "max_val_bpb": 1.099584,
      "mean_training_seconds": 600.6600000000001,
      "mean_num_steps": 438.6,
      "ci95_low": 1.0921883492659672,
      "ci95_high": 1.1003964507340325
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "bridge",
      "condition_key": "bridge_d6_ar64",
      "n": 5,
      "mean_val_bpb": 1.0968366,
      "sd_val_bpb": 0.0016639611774317466,
      "min_val_bpb": 1.095243,
      "max_val_bpb": 1.099537,
      "mean_training_seconds": 600.26,
      "mean_num_steps": 709.2,
      "ci95_low": 1.0947705193115742,
      "ci95_high": 1.098902680688426
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "best",
      "condition_key": "best_c01",
      "n": 5,
      "mean_val_bpb": 1.098149,
      "sd_val_bpb": 0.0007758849785889639,
      "min_val_bpb": 1.097281,
      "max_val_bpb": 1.099263,
      "mean_training_seconds": 600.38,
      "mean_num_steps": 709.0,
      "ci95_low": 1.0971856115553391,
      "ci95_high": 1.099112388444661
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "best",
      "condition_key": "best_c03",
      "n": 5,
      "mean_val_bpb": 1.099553,
      "sd_val_bpb": 0.0014455364056293889,
      "min_val_bpb": 1.098259,
      "max_val_bpb": 1.101995,
      "mean_training_seconds": 600.38,
      "mean_num_steps": 709.4,
      "ci95_low": 1.097758129487037,
      "ci95_high": 1.101347870512963
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "worst",
      "condition_key": "worst_c16",
      "n": 5,
      "mean_val_bpb": 1.1541826,
      "sd_val_bpb": 0.013918290674504525,
      "min_val_bpb": 1.141973,
      "max_val_bpb": 1.172955,
      "mean_training_seconds": 602.1,
      "mean_num_steps": 178.8,
      "ci95_low": 1.1369007595529323,
      "ci95_high": 1.1714644404470675
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "worst",
      "condition_key": "worst_c14",
      "n": 5,
      "mean_val_bpb": 1.1642176000000002,
      "sd_val_bpb": 0.01354083469731474,
      "min_val_bpb": 1.152705,
      "max_val_bpb": 1.183642,
      "mean_training_seconds": 602.68,
      "mean_num_steps": 178.8,
      "ci95_low": 1.147404433050716,
      "ci95_high": 1.1810307669492843
    }
  ],
  "bucket_summary": [
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "best",
      "n": 10,
      "mean_val_bpb": 1.3145901,
      "sd_val_bpb": 0.022128898930533856,
      "min_val_bpb": 1.280881,
      "max_val_bpb": 1.350842,
      "ci95_low": 1.2987600393281247,
      "ci95_high": 1.3304201606718753
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "bridge",
      "n": 10,
      "mean_val_bpb": 1.3852817,
      "sd_val_bpb": 0.07322612222735513,
      "min_val_bpb": 1.294542,
      "max_val_bpb": 1.515197,
      "ci95_low": 1.3328988877659151,
      "ci95_high": 1.4376645122340848
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "bucket": "worst",
      "n": 10,
      "mean_val_bpb": 1.7170902000000001,
      "sd_val_bpb": 0.038024087841495656,
      "min_val_bpb": 1.669063,
      "max_val_bpb": 1.765768,
      "ci95_low": 1.6898894061686789,
      "ci95_high": 1.7442909938313214
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "best",
      "n": 10,
      "mean_val_bpb": 1.1641618,
      "sd_val_bpb": 0.0023865170251039357,
      "min_val_bpb": 1.161009,
      "max_val_bpb": 1.167048,
      "ci95_low": 1.1624545885648332,
      "ci95_high": 1.1658690114351669
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "bridge",
      "n": 10,
      "mean_val_bpb": 1.1712237,
      "sd_val_bpb": 0.012252580028077564,
      "min_val_bpb": 1.157555,
      "max_val_bpb": 1.193166,
      "ci95_low": 1.16245873226074,
      "ci95_high": 1.1799886677392601
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "bucket": "worst",
      "n": 10,
      "mean_val_bpb": 1.3597468,
      "sd_val_bpb": 0.052377797140476336,
      "min_val_bpb": 1.301707,
      "max_val_bpb": 1.438299,
      "ci95_low": 1.3222779810951037,
      "ci95_high": 1.397215618904896
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "best",
      "n": 10,
      "mean_val_bpb": 1.098851,
      "sd_val_bpb": 0.0013205357498631194,
      "min_val_bpb": 1.097281,
      "max_val_bpb": 1.101995,
      "ci95_low": 1.0979063456317308,
      "ci95_high": 1.0997956543682692
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "bridge",
      "n": 10,
      "mean_val_bpb": 1.0965645,
      "sd_val_bpb": 0.0024836136418980186,
      "min_val_bpb": 1.092722,
      "max_val_bpb": 1.099584,
      "ci95_low": 1.0947878298294613,
      "ci95_high": 1.0983411701705386
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "bucket": "worst",
      "n": 10,
      "mean_val_bpb": 1.1592001,
      "sd_val_bpb": 0.013984297308449628,
      "min_val_bpb": 1.141973,
      "max_val_bpb": 1.183642,
      "ci95_low": 1.1491963363450064,
      "ci95_high": 1.1692038636549937
    }
  ],
  "dominance_summary": [
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "comparison": "best<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "comparison": "bridge<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 120,
      "budget_label": "2 min",
      "comparison": "best<bridge",
      "wins": 78,
      "total": 100,
      "rate": 0.78
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "comparison": "best<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "comparison": "bridge<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "comparison": "best<bridge",
      "wins": 62,
      "total": 100,
      "rate": 0.62
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "comparison": "best<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "comparison": "bridge<worst",
      "wins": 100,
      "total": 100,
      "rate": 1.0
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "comparison": "best<bridge",
      "wins": 25,
      "total": 100,
      "rate": 0.25
    }
  ],
  "bridge_deltas": [
    {
      "budget_label": "2 min",
      "bridge_d8_minus_d6": 0.11673620000000007,
      "best_c01_minus_best_c03": 0.02030540000000025,
      "bridge_d6_minus_best_best": 0.022476200000000057,
      "bridge_d8_minus_best_best": 0.13921240000000012
    },
    {
      "budget_label": "5 min",
      "bridge_d8_minus_d6": 0.019110999999999878,
      "best_c01_minus_best_c03": 0.0011735999999999969,
      "bridge_d6_minus_best_best": -0.0019067999999999863,
      "bridge_d8_minus_best_best": 0.017204199999999892
    },
    {
      "budget_label": "10 min",
      "bridge_d8_minus_d6": -0.0005442000000002167,
      "best_c01_minus_best_c03": -0.0014039999999999608,
      "bridge_d6_minus_best_best": -0.0013123999999999914,
      "bridge_d8_minus_best_best": -0.001856600000000208
    }
  ],
  "anova": [
    {
      "term": "C(budget_factor)",
      "sum_sq": 1.9617440137488145,
      "df": 2.0,
      "F": 1733.8651547524116,
      "PR(>F)": 4.539547473360993e-59,
      "eta_sq": 0.6035396681560073
    },
    {
      "term": "C(condition_factor)",
      "sum_sq": 0.8851630582993915,
      "df": 5.0,
      "F": 312.93652429738574,
      "PR(>F)": 1.7250964647662252e-45,
      "eta_sq": 0.27232453099172566
    },
    {
      "term": "C(seed_factor)",
      "sum_sq": 0.014454491212600295,
      "df": 4.0,
      "F": 6.387718904086226,
      "PR(>F)": 0.00020041480328407974,
      "eta_sq": 0.0044469914365359835
    },
    {
      "term": "C(budget_factor):C(condition_factor)",
      "sum_sq": 0.35056768321384346,
      "df": 10.0,
      "F": 61.96905264364362,
      "PR(>F)": 3.362586939478686e-30,
      "eta_sq": 0.10785377791915857
    },
    {
      "term": "Residual",
      "sum_sq": 0.03846856042100002,
      "df": 68.0,
      "F": NaN,
      "PR(>F)": NaN,
      "eta_sq": 0.011835031496572446
    }
  ],
  "model_fit": {
    "r_squared": 0.9881649685034276,
    "adj_r_squared": 0.9845100323059567
  },
  "base_conditions": [
    {
      "base_order": 1,
      "condition_key": "best_c03",
      "selection_bucket": "best",
      "source_condition_id": "3",
      "notes": "Best pilot extreme across the 2/5/10 minute screens.",
      "A": -1,
      "B": -1,
      "C": 1,
      "D": -1,
      "E": -1,
      "depth": 6,
      "aspect_ratio": 48,
      "matrix_lr": 0.05,
      "total_batch_size": 262144,
      "warmdown_ratio": 0.25
    },
    {
      "base_order": 2,
      "condition_key": "best_c01",
      "selection_bucket": "best",
      "source_condition_id": "1",
      "notes": "Second-best pilot extreme with lower matrix LR and alternate warmdown setting.",
      "A": -1,
      "B": -1,
      "C": -1,
      "D": -1,
      "E": 1,
      "depth": 6,
      "aspect_ratio": 48,
      "matrix_lr": 0.03,
      "total_batch_size": 262144,
      "warmdown_ratio": 0.5
    },
    {
      "base_order": 3,
      "condition_key": "worst_c14",
      "selection_bucket": "worst",
      "source_condition_id": "14",
      "notes": "Worst pilot extreme with large batch and low matrix LR.",
      "A": 1,
      "B": 1,
      "C": -1,
      "D": 1,
      "E": -1,
      "depth": 8,
      "aspect_ratio": 72,
      "matrix_lr": 0.03,
      "total_batch_size": 524288,
      "warmdown_ratio": 0.25
    },
    {
      "base_order": 4,
      "condition_key": "worst_c16",
      "selection_bucket": "worst",
      "source_condition_id": "16",
      "notes": "Worst pilot extreme with large batch and high matrix LR.",
      "A": 1,
      "B": 1,
      "C": 1,
      "D": 1,
      "E": 1,
      "depth": 8,
      "aspect_ratio": 72,
      "matrix_lr": 0.05,
      "total_batch_size": 524288,
      "warmdown_ratio": 0.5
    },
    {
      "base_order": 5,
      "condition_key": "bridge_d6_ar64",
      "selection_bucket": "bridge",
      "source_condition_id": "cp_bridge_existing",
      "notes": "Existing AR=64 bridge condition carried over from the center-point package.",
      "A": -1,
      "B": 0,
      "C": 1,
      "D": -1,
      "E": 1,
      "depth": 6,
      "aspect_ratio": 64,
      "matrix_lr": 0.05,
      "total_batch_size": 262144,
      "warmdown_ratio": 0.5
    },
    {
      "base_order": 6,
      "condition_key": "bridge_d8_ar64",
      "selection_bucket": "bridge",
      "source_condition_id": "cp_bridge_new",
      "notes": "New AR=64 bridge condition to probe depth at centered width under favorable optimization settings.",
      "A": 1,
      "B": 0,
      "C": 1,
      "D": -1,
      "E": 1,
      "depth": 8,
      "aspect_ratio": 64,
      "matrix_lr": 0.05,
      "total_batch_size": 262144,
      "warmdown_ratio": 0.5
    }
  ]
}

==> anc/analysis/seed_confirmation_analysis_2026-04-10_bucket_summary.csv <==
time_budget,budget_label,bucket,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,ci95_low,ci95_high
120,2 min,best,10,1.3145901,0.022128898930533856,1.280881,1.350842,1.2987600393281247,1.3304201606718753
120,2 min,bridge,10,1.3852817,0.07322612222735513,1.294542,1.515197,1.3328988877659151,1.4376645122340848
120,2 min,worst,10,1.7170902000000001,0.038024087841495656,1.669063,1.765768,1.6898894061686789,1.7442909938313214
300,5 min,best,10,1.1641618,0.0023865170251039357,1.161009,1.167048,1.1624545885648332,1.1658690114351669
300,5 min,bridge,10,1.1712237,0.012252580028077564,1.157555,1.193166,1.16245873226074,1.1799886677392601
300,5 min,worst,10,1.3597468,0.052377797140476336,1.301707,1.438299,1.3222779810951037,1.397215618904896
600,10 min,best,10,1.098851,0.0013205357498631194,1.097281,1.101995,1.0979063456317308,1.0997956543682692
600,10 min,bridge,10,1.0965645,0.0024836136418980186,1.092722,1.099584,1.0947878298294613,1.0983411701705386
600,10 min,worst,10,1.1592001,0.013984297308449628,1.141973,1.183642,1.1491963363450064,1.1692038636549937


==> anc/analysis/seed_confirmation_analysis_2026-04-10_condition_summary.csv <==
time_budget,budget_label,bucket,condition_key,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high
120,2 min,best,best_c03,5,1.3044373999999999,0.02500230641960853,1.280881,1.33986,120.2,150.2,1.2733929362467131,1.3354818637532866
120,2 min,best,best_c01,5,1.3247428,0.014798302544548808,1.314783,1.350842,120.23999999999998,150.2,1.3063682804959067,1.3431173195040935
120,2 min,bridge,bridge_d6_ar64,5,1.3269136,0.03611368296504798,1.294542,1.378639,120.22,150.2,1.2820725400197552,1.3717546599802446
120,2 min,bridge,bridge_d8_ar64,5,1.4436498,0.04736412519724192,1.400433,1.515197,120.32000000000001,96.2,1.3848394709361689,1.502460129063831
120,2 min,worst,worst_c16,5,1.7000456,0.04171416033315306,1.669063,1.751374,122.55999999999999,45.0,1.6482506288990242,1.7518405711009757
120,2 min,worst,worst_c14,5,1.7341348,0.028049120863228492,1.711874,1.765768,122.64000000000001,45.0,1.699307216442863,1.768962383557137
300,5 min,bridge,bridge_d6_ar64,5,1.1616682,0.0038404701144521512,1.157555,1.166191,300.52,360.0,1.1568996265227074,1.1664367734772927
300,5 min,best,best_c03,5,1.163575,0.0028250802643465184,1.161009,1.166823,300.6,360.0,1.160067199543725,1.167082800456275
300,5 min,best,best_c01,5,1.1647486,0.0019932081677536866,1.162544,1.167048,300.62,359.8,1.1622737051771745,1.1672234948228255
300,5 min,bridge,bridge_d8_ar64,5,1.1807792,0.009734716364640468,1.170252,1.193166,300.52,224.4,1.1686919531573008,1.192866446842699
300,5 min,worst,worst_c16,5,1.3474932,0.05547446847604761,1.301707,1.414402,301.96,95.0,1.278612549673802,1.416373850326198
300,5 min,worst,worst_c14,5,1.3720004,0.05215296961631235,1.327175,1.438299,302.14,95.0,1.3072439352280099,1.43675686477199
600,10 min,bridge,bridge_d8_ar64,5,1.0962923999999998,0.0033052828623280576,1.092722,1.099584,600.6600000000001,438.6,1.0921883492659672,1.1003964507340325
600,10 min,bridge,bridge_d6_ar64,5,1.0968366,0.0016639611774317466,1.095243,1.099537,600.26,709.2,1.0947705193115742,1.098902680688426
600,10 min,best,best_c01,5,1.098149,0.0007758849785889639,1.097281,1.099263,600.38,709.0,1.0971856115553391,1.099112388444661
600,10 min,best,best_c03,5,1.099553,0.0014455364056293889,1.098259,1.101995,600.38,709.4,1.097758129487037,1.101347870512963
600,10 min,worst,worst_c16,5,1.1541826,0.013918290674504525,1.141973,1.172955,602.1,178.8,1.1369007595529323,1.1714644404470675
600,10 min,worst,worst_c14,5,1.1642176000000002,0.01354083469731474,1.152705,1.183642,602.68,178.8,1.147404433050716,1.1810307669492843


==> anc/analysis/seed_confirmation_analysis_2026-04-10_dominance.csv <==
time_budget,budget_label,comparison,wins,total,rate
120,2 min,best<worst,100,100,1.0
120,2 min,bridge<worst,100,100,1.0
120,2 min,best<bridge,78,100,0.78
300,5 min,best<worst,100,100,1.0
300,5 min,bridge<worst,100,100,1.0
300,5 min,best<bridge,62,100,0.62
600,10 min,best<worst,100,100,1.0
600,10 min,bridge<worst,100,100,1.0
600,10 min,best<bridge,25,100,0.25


==> anc/analysis/seeded_fullscreen_analysis_2026-04-13.json <==
{
  "rows_analyzed": 160,
  "condition_summary": [
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c07",
      "n": 5,
      "mean_val_bpb": 1.1602714,
      "sd_val_bpb": 0.006247135367510502,
      "min_val_bpb": 1.153458,
      "max_val_bpb": 1.168122,
      "mean_training_seconds": 300.7,
      "mean_num_steps": 284.8,
      "ci95_low": 1.1525145569222568,
      "ci95_high": 1.1680282430777433
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c03",
      "n": 5,
      "mean_val_bpb": 1.1635092,
      "sd_val_bpb": 0.0027264003191020815,
      "min_val_bpb": 1.160484,
      "max_val_bpb": 1.166361,
      "mean_training_seconds": 300.5,
      "mean_num_steps": 360.0,
      "ci95_low": 1.1601239268790797,
      "ci95_high": 1.1668944731209203
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c01",
      "n": 5,
      "mean_val_bpb": 1.1647294,
      "sd_val_bpb": 0.0020071035847708412,
      "min_val_bpb": 1.16275,
      "max_val_bpb": 1.1671,
      "mean_training_seconds": 300.56000000000006,
      "mean_num_steps": 359.8,
      "ci95_low": 1.1622372517381243,
      "ci95_high": 1.1672215482618755
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c05",
      "n": 5,
      "mean_val_bpb": 1.1703226,
      "sd_val_bpb": 0.009711741877747825,
      "min_val_bpb": 1.162149,
      "max_val_bpb": 1.186629,
      "mean_training_seconds": 300.54,
      "mean_num_steps": 284.4,
      "ci95_low": 1.1582638797505527,
      "ci95_high": 1.1823813202494473
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c11",
      "n": 5,
      "mean_val_bpb": 1.174258,
      "sd_val_bpb": 0.004230002659573636,
      "min_val_bpb": 1.170496,
      "max_val_bpb": 1.180834,
      "mean_training_seconds": 300.4,
      "mean_num_steps": 286.0,
      "ci95_low": 1.1690057579853013,
      "ci95_high": 1.1795102420146988
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c09",
      "n": 5,
      "mean_val_bpb": 1.1819406000000001,
      "sd_val_bpb": 0.009726222534982393,
      "min_val_bpb": 1.17319,
      "max_val_bpb": 1.197992,
      "mean_training_seconds": 300.74,
      "mean_num_steps": 286.0,
      "ci95_low": 1.1698638996397943,
      "ci95_high": 1.194017300360206
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c15",
      "n": 5,
      "mean_val_bpb": 1.2004249999999999,
      "sd_val_bpb": 0.010089579451097012,
      "min_val_bpb": 1.189978,
      "max_val_bpb": 1.213217,
      "mean_training_seconds": 301.0,
      "mean_num_steps": 178.0,
      "ci95_low": 1.187897132438556,
      "ci95_high": 1.2129528675614436
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c04",
      "n": 5,
      "mean_val_bpb": 1.208013,
      "sd_val_bpb": 0.0063537963848395804,
      "min_val_bpb": 1.200365,
      "max_val_bpb": 1.214714,
      "mean_training_seconds": 300.98,
      "mean_num_steps": 186.0,
      "ci95_low": 1.2001237197770274,
      "ci95_high": 1.2159022802229726
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c02",
      "n": 5,
      "mean_val_bpb": 1.2112062,
      "sd_val_bpb": 0.004922767483844804,
      "min_val_bpb": 1.207381,
      "max_val_bpb": 1.216858,
      "mean_training_seconds": 301.2,
      "mean_num_steps": 186.0,
      "ci95_low": 1.2050937768437817,
      "ci95_high": 1.217318623156218
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c08",
      "n": 5,
      "mean_val_bpb": 1.2196528,
      "sd_val_bpb": 0.019884266863527955,
      "min_val_bpb": 1.201519,
      "max_val_bpb": 1.251048,
      "mean_training_seconds": 300.6,
      "mean_num_steps": 148.0,
      "ci95_low": 1.1949632217048811,
      "ci95_high": 1.2443423782951188
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c13",
      "n": 5,
      "mean_val_bpb": 1.2306728,
      "sd_val_bpb": 0.019773466405767125,
      "min_val_bpb": 1.211677,
      "max_val_bpb": 1.25272,
      "mean_training_seconds": 301.24,
      "mean_num_steps": 178.0,
      "ci95_low": 1.2061207986442672,
      "ci95_high": 1.2552248013557328
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c12",
      "n": 5,
      "mean_val_bpb": 1.2329982000000002,
      "sd_val_bpb": 0.0028763413740375064,
      "min_val_bpb": 1.22811,
      "max_val_bpb": 1.235476,
      "mean_training_seconds": 301.2,
      "mean_num_steps": 149.0,
      "ci95_low": 1.229426750469314,
      "ci95_high": 1.2365696495306864
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c06",
      "n": 5,
      "mean_val_bpb": 1.2483574000000002,
      "sd_val_bpb": 0.01079179555495738,
      "min_val_bpb": 1.237354,
      "max_val_bpb": 1.263188,
      "mean_training_seconds": 300.71999999999997,
      "mean_num_steps": 148.0,
      "ci95_low": 1.2349576159834341,
      "ci95_high": 1.2617571840165662
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c10",
      "n": 5,
      "mean_val_bpb": 1.260332,
      "sd_val_bpb": 0.010097588028831414,
      "min_val_bpb": 1.250895,
      "max_val_bpb": 1.27549,
      "mean_training_seconds": 301.32,
      "mean_num_steps": 149.0,
      "ci95_low": 1.2477941884759067,
      "ci95_high": 1.2728698115240933
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c16",
      "n": 5,
      "mean_val_bpb": 1.3480982,
      "sd_val_bpb": 0.05532811587430032,
      "min_val_bpb": 1.302579,
      "max_val_bpb": 1.414272,
      "mean_training_seconds": 302.0,
      "mean_num_steps": 95.0,
      "ci95_low": 1.2793992704304349,
      "ci95_high": 1.416797129569565
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "condition_key": "c14",
      "n": 5,
      "mean_val_bpb": 1.3718362,
      "sd_val_bpb": 0.05196858455547928,
      "min_val_bpb": 1.328148,
      "max_val_bpb": 1.438229,
      "mean_training_seconds": 302.2,
      "mean_num_steps": 95.0,
      "ci95_low": 1.307308679519853,
      "ci95_high": 1.436363720480147
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c07",
      "n": 5,
      "mean_val_bpb": 1.0888594,
      "sd_val_bpb": 0.002528728791310041,
      "min_val_bpb": 1.085796,
      "max_val_bpb": 1.091507,
      "mean_training_seconds": 600.52,
      "mean_num_steps": 559.0,
      "ci95_low": 1.085719568498609,
      "ci95_high": 1.091999231501391
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c05",
      "n": 5,
      "mean_val_bpb": 1.0940396,
      "sd_val_bpb": 0.0031755094551898437,
      "min_val_bpb": 1.090261,
      "max_val_bpb": 1.0982,
      "mean_training_seconds": 600.72,
      "mean_num_steps": 558.6,
      "ci95_low": 1.090096684233535,
      "ci95_high": 1.0979825157664649
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c01",
      "n": 5,
      "mean_val_bpb": 1.0981336,
      "sd_val_bpb": 0.0007251794950217331,
      "min_val_bpb": 1.097064,
      "max_val_bpb": 1.098882,
      "mean_training_seconds": 600.26,
      "mean_num_steps": 709.0,
      "ci95_low": 1.097233170728796,
      "ci95_high": 1.099034029271204
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c03",
      "n": 5,
      "mean_val_bpb": 1.0997108,
      "sd_val_bpb": 0.001359628515440967,
      "min_val_bpb": 1.098377,
      "max_val_bpb": 1.101992,
      "mean_training_seconds": 600.46,
      "mean_num_steps": 709.4,
      "ci95_low": 1.0980225982214458,
      "ci95_high": 1.1013990017785542
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c11",
      "n": 5,
      "mean_val_bpb": 1.1001486,
      "sd_val_bpb": 0.0027303837276104817,
      "min_val_bpb": 1.097147,
      "max_val_bpb": 1.104486,
      "mean_training_seconds": 600.48,
      "mean_num_steps": 561.8,
      "ci95_low": 1.0967583808241448,
      "ci95_high": 1.1035388191758553
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c09",
      "n": 5,
      "mean_val_bpb": 1.1048054,
      "sd_val_bpb": 0.0031862777342849167,
      "min_val_bpb": 1.102522,
      "max_val_bpb": 1.110094,
      "mean_training_seconds": 600.42,
      "mean_num_steps": 561.2,
      "ci95_low": 1.1008491136490601,
      "ci95_high": 1.10876168635094
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c13",
      "n": 5,
      "mean_val_bpb": 1.11083,
      "sd_val_bpb": 0.0041466649852622385,
      "min_val_bpb": 1.10627,
      "max_val_bpb": 1.115116,
      "mean_training_seconds": 601.1800000000001,
      "mean_num_steps": 345.0,
      "ci95_low": 1.1056812353751877,
      "ci95_high": 1.1159787646248123
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c15",
      "n": 5,
      "mean_val_bpb": 1.111305,
      "sd_val_bpb": 0.0036492199851474475,
      "min_val_bpb": 1.106816,
      "max_val_bpb": 1.114499,
      "mean_training_seconds": 601.28,
      "mean_num_steps": 345.4,
      "ci95_low": 1.1067738949229167,
      "ci95_high": 1.1158361050770833
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c08",
      "n": 5,
      "mean_val_bpb": 1.1197184,
      "sd_val_bpb": 0.005637547986492033,
      "min_val_bpb": 1.113427,
      "max_val_bpb": 1.12705,
      "mean_training_seconds": 601.2,
      "mean_num_steps": 285.6,
      "ci95_low": 1.1127184596270268,
      "ci95_high": 1.1267183403729732
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c04",
      "n": 5,
      "mean_val_bpb": 1.1218046000000002,
      "sd_val_bpb": 0.0026779359215634586,
      "min_val_bpb": 1.118244,
      "max_val_bpb": 1.124317,
      "mean_training_seconds": 601.0,
      "mean_num_steps": 361.0,
      "ci95_low": 1.118479503376698,
      "ci95_high": 1.1251296966233022
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c02",
      "n": 5,
      "mean_val_bpb": 1.125174,
      "sd_val_bpb": 0.0026040892841836557,
      "min_val_bpb": 1.12359,
      "max_val_bpb": 1.129791,
      "mean_training_seconds": 601.1600000000001,
      "mean_num_steps": 361.0,
      "ci95_low": 1.121940596087721,
      "ci95_high": 1.128407403912279
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c06",
      "n": 5,
      "mean_val_bpb": 1.1271102,
      "sd_val_bpb": 0.004394144649417019,
      "min_val_bpb": 1.122349,
      "max_val_bpb": 1.133103,
      "mean_training_seconds": 600.28,
      "mean_num_steps": 285.0,
      "ci95_low": 1.121654148785919,
      "ci95_high": 1.1325662512140808
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c12",
      "n": 5,
      "mean_val_bpb": 1.1326608,
      "sd_val_bpb": 0.0014987558840584452,
      "min_val_bpb": 1.130797,
      "max_val_bpb": 1.134415,
      "mean_training_seconds": 601.46,
      "mean_num_steps": 287.0,
      "ci95_low": 1.1307998487766686,
      "ci95_high": 1.1345217512233314
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c10",
      "n": 5,
      "mean_val_bpb": 1.1402702,
      "sd_val_bpb": 0.0025463835531985813,
      "min_val_bpb": 1.137216,
      "max_val_bpb": 1.142588,
      "mean_training_seconds": 601.6600000000001,
      "mean_num_steps": 287.0,
      "ci95_low": 1.137108447216375,
      "ci95_high": 1.143431952783625
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c16",
      "n": 5,
      "mean_val_bpb": 1.1540105999999999,
      "sd_val_bpb": 0.013710918087422114,
      "min_val_bpb": 1.141809,
      "max_val_bpb": 1.172543,
      "mean_training_seconds": 602.08,
      "mean_num_steps": 178.8,
      "ci95_low": 1.136986246628527,
      "ci95_high": 1.1710349533714728
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "condition_key": "c14",
      "n": 5,
      "mean_val_bpb": 1.1642412,
      "sd_val_bpb": 0.013690877681872712,
      "min_val_bpb": 1.152653,
      "max_val_bpb": 1.183868,
      "mean_training_seconds": 602.04,
      "mean_num_steps": 178.6,
      "ci95_low": 1.147241730078607,
      "ci95_high": 1.1812406699213929
    }
  ],
  "main_effect_summary": [
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "factor": "A",
      "high_minus_low_effect": 0.056812374999999964,
      "ci95_low": 0.042615830504116034,
      "ci95_high": 0.0710089194958839,
      "p_value": 1.97650900142815e-11,
      "bh_q_value": 4.941272503570375e-11,
      "bh_reject_q05": true
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "factor": "B",
      "high_minus_low_effect": 0.04408122500000007,
      "ci95_low": 0.029884680504116145,
      "ci95_high": 0.058277769495883994,
      "p_value": 3.565889388455876e-08,
      "bh_q_value": 5.943148980759793e-08,
      "bh_reject_q05": true
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "factor": "C",
      "high_minus_low_effect": -0.01652142500000011,
      "ci95_low": -0.030717969495884033,
      "ci95_high": -0.0023248805041161877,
      "p_value": 0.023201800225293934,
      "bh_q_value": 0.029002250281617417,
      "bh_reject_q05": true
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "factor": "D",
      "high_minus_low_effect": 0.0817956249999999,
      "ci95_low": 0.06759908050411598,
      "ci95_high": 0.09599216949588382,
      "p_value": 9.005237460632727e-18,
      "bh_q_value": 4.5026187303163634e-17,
      "bh_reject_q05": true
    },
    {
      "time_budget": 300,
      "budget_label": "5 min",
      "factor": "E",
      "high_minus_low_effect": 0.005355175000000101,
      "ci95_low": -0.008841369495883827,
      "ci95_high": 0.01955171949588403,
      "p_value": 0.4543720019459927,
      "bh_q_value": 0.45437200194599275,
      "bh_reject_q05": false
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "factor": "A",
      "high_minus_low_effect": 0.01796514999999982,
      "ci95_low": 0.014095552322295417,
      "ci95_high": 0.02183474767770422,
      "p_value": 8.857792303881246e-14,
      "bh_q_value": 2.2144480759703115e-13,
      "bh_reject_q05": true
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "factor": "B",
      "high_minus_low_effect": 0.005925800000000092,
      "ci95_low": 0.0020562023222956915,
      "ci95_high": 0.009795397677704492,
      "p_value": 0.003190288289787635,
      "bh_q_value": 0.005317147149646058,
      "bh_reject_q05": true
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "factor": "C",
      "high_minus_low_effect": -0.004548250000000087,
      "ci95_low": -0.008417847677704489,
      "ci95_high": -0.0006786523222956859,
      "p_value": 0.021909960241318447,
      "bh_q_value": 0.027387450301648058,
      "bh_reject_q05": true
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "factor": "D",
      "high_minus_low_effect": 0.034644699999999945,
      "ci95_low": 0.030775102322295543,
      "ci95_high": 0.03851429767770435,
      "p_value": 9.032103047665541e-28,
      "bh_q_value": 4.5160515238327705e-27,
      "bh_reject_q05": true
    },
    {
      "time_budget": 600,
      "budget_label": "10 min",
      "factor": "E",
      "high_minus_low_effect": -0.0013109999999999858,
      "ci95_low": -0.005180597677704387,
      "ci95_high": 0.0025585976777044153,
      "p_value": 0.50145410929541,
      "bh_q_value": 0.50145410929541,
      "bh_reject_q05": false
    }
  ]
}

==> anc/analysis/seeded_fullscreen_analysis_2026-04-13_condition_summary.csv <==
time_budget,budget_label,condition_key,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high
300,5 min,c07,5,1.1602714,0.006247135367510502,1.153458,1.168122,300.7,284.8,1.1525145569222568,1.1680282430777433
300,5 min,c03,5,1.1635092,0.0027264003191020815,1.160484,1.166361,300.5,360.0,1.1601239268790797,1.1668944731209203
300,5 min,c01,5,1.1647294,0.0020071035847708412,1.16275,1.1671,300.56000000000006,359.8,1.1622372517381243,1.1672215482618755
300,5 min,c05,5,1.1703226,0.009711741877747825,1.162149,1.186629,300.54,284.4,1.1582638797505527,1.1823813202494473
300,5 min,c11,5,1.174258,0.004230002659573636,1.170496,1.180834,300.4,286.0,1.1690057579853013,1.1795102420146988
300,5 min,c09,5,1.1819406000000001,0.009726222534982393,1.17319,1.197992,300.74,286.0,1.1698638996397943,1.194017300360206
300,5 min,c15,5,1.2004249999999999,0.010089579451097012,1.189978,1.213217,301.0,178.0,1.187897132438556,1.2129528675614436
300,5 min,c04,5,1.208013,0.0063537963848395804,1.200365,1.214714,300.98,186.0,1.2001237197770274,1.2159022802229726
300,5 min,c02,5,1.2112062,0.004922767483844804,1.207381,1.216858,301.2,186.0,1.2050937768437817,1.217318623156218
300,5 min,c08,5,1.2196528,0.019884266863527955,1.201519,1.251048,300.6,148.0,1.1949632217048811,1.2443423782951188
300,5 min,c13,5,1.2306728,0.019773466405767125,1.211677,1.25272,301.24,178.0,1.2061207986442672,1.2552248013557328
300,5 min,c12,5,1.2329982000000002,0.0028763413740375064,1.22811,1.235476,301.2,149.0,1.229426750469314,1.2365696495306864
300,5 min,c06,5,1.2483574000000002,0.01079179555495738,1.237354,1.263188,300.71999999999997,148.0,1.2349576159834341,1.2617571840165662
300,5 min,c10,5,1.260332,0.010097588028831414,1.250895,1.27549,301.32,149.0,1.2477941884759067,1.2728698115240933
300,5 min,c16,5,1.3480982,0.05532811587430032,1.302579,1.414272,302.0,95.0,1.2793992704304349,1.416797129569565
300,5 min,c14,5,1.3718362,0.05196858455547928,1.328148,1.438229,302.2,95.0,1.307308679519853,1.436363720480147
600,10 min,c07,5,1.0888594,0.002528728791310041,1.085796,1.091507,600.52,559.0,1.085719568498609,1.091999231501391
600,10 min,c05,5,1.0940396,0.0031755094551898437,1.090261,1.0982,600.72,558.6,1.090096684233535,1.0979825157664649
600,10 min,c01,5,1.0981336,0.0007251794950217331,1.097064,1.098882,600.26,709.0,1.097233170728796,1.099034029271204
600,10 min,c03,5,1.0997108,0.001359628515440967,1.098377,1.101992,600.46,709.4,1.0980225982214458,1.1013990017785542
600,10 min,c11,5,1.1001486,0.0027303837276104817,1.097147,1.104486,600.48,561.8,1.0967583808241448,1.1035388191758553
600,10 min,c09,5,1.1048054,0.0031862777342849167,1.102522,1.110094,600.42,561.2,1.1008491136490601,1.10876168635094
600,10 min,c13,5,1.11083,0.0041466649852622385,1.10627,1.115116,601.1800000000001,345.0,1.1056812353751877,1.1159787646248123
600,10 min,c15,5,1.111305,0.0036492199851474475,1.106816,1.114499,601.28,345.4,1.1067738949229167,1.1158361050770833
600,10 min,c08,5,1.1197184,0.005637547986492033,1.113427,1.12705,601.2,285.6,1.1127184596270268,1.1267183403729732
600,10 min,c04,5,1.1218046000000002,0.0026779359215634586,1.118244,1.124317,601.0,361.0,1.118479503376698,1.1251296966233022
600,10 min,c02,5,1.125174,0.0026040892841836557,1.12359,1.129791,601.1600000000001,361.0,1.121940596087721,1.128407403912279
600,10 min,c06,5,1.1271102,0.004394144649417019,1.122349,1.133103,600.28,285.0,1.121654148785919,1.1325662512140808
600,10 min,c12,5,1.1326608,0.0014987558840584452,1.130797,1.134415,601.46,287.0,1.1307998487766686,1.1345217512233314
600,10 min,c10,5,1.1402702,0.0025463835531985813,1.137216,1.142588,601.6600000000001,287.0,1.137108447216375,1.143431952783625
600,10 min,c16,5,1.1540105999999999,0.013710918087422114,1.141809,1.172543,602.08,178.8,1.136986246628527,1.1710349533714728
600,10 min,c14,5,1.1642412,0.013690877681872712,1.152653,1.183868,602.04,178.6,1.147241730078607,1.1812406699213929


==> anc/analysis/seeded_fullscreen_analysis_2026-04-13_main_effect_summary.csv <==
time_budget,budget_label,factor,high_minus_low_effect,ci95_low,ci95_high,p_value,bh_q_value,bh_reject_q05
300,5 min,A,0.056812374999999964,0.042615830504116034,0.0710089194958839,1.97650900142815e-11,4.941272503570375e-11,True
300,5 min,B,0.04408122500000007,0.029884680504116145,0.058277769495883994,3.565889388455876e-08,5.943148980759793e-08,True
300,5 min,C,-0.01652142500000011,-0.030717969495884033,-0.0023248805041161877,0.023201800225293934,0.029002250281617417,True
300,5 min,D,0.0817956249999999,0.06759908050411598,0.09599216949588382,9.005237460632727e-18,4.5026187303163634e-17,True
300,5 min,E,0.005355175000000101,-0.008841369495883827,0.01955171949588403,0.4543720019459927,0.45437200194599275,False
600,10 min,A,0.01796514999999982,0.014095552322295417,0.02183474767770422,8.857792303881246e-14,2.2144480759703115e-13,True
600,10 min,B,0.005925800000000092,0.0020562023222956915,0.009795397677704492,0.003190288289787635,0.005317147149646058,True
600,10 min,C,-0.004548250000000087,-0.008417847677704489,-0.0006786523222956859,0.021909960241318447,0.027387450301648058,True
600,10 min,D,0.034644699999999945,0.030775102322295543,0.03851429767770435,9.032103047665541e-28,4.5160515238327705e-27,True
600,10 min,E,-0.0013109999999999858,-0.005180597677704387,0.0025585976777044153,0.50145410929541,0.50145410929541,False


==> anc/analysis/windows_long_horizon_12h_analysis_2026-04-17.json <==
{
  "rows_analyzed": 6,
  "condition_summary": [
    {
      "condition_key": "best_bridge_10min_d8_ar64",
      "comparison_role": "bridge_best",
      "source_condition_id": "bridge_d8_ar64",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.974511,
      "n": 2,
      "mean_val_bpb": 0.92642,
      "sd_val_bpb": 0.0012784490603853004,
      "min_val_bpb": 0.925516,
      "max_val_bpb": 0.927324,
      "mean_training_seconds": 43201.0,
      "mean_num_steps": 30865.0,
      "ci95_low": 0.9149335909182652,
      "ci95_high": 0.9379064090817348,
      "source_rank_60min": 1.0,
      "rank_horizon": 1.0
    },
    {
      "condition_key": "greedy_winner_10min_s15",
      "comparison_role": "greedy_winner",
      "source_condition_id": "15",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.981837,
      "n": 2,
      "mean_val_bpb": 0.9412475,
      "sd_val_bpb": 0.0006385174234114825,
      "min_val_bpb": 0.940796,
      "max_val_bpb": 0.941699,
      "mean_training_seconds": 43200.399999999994,
      "mean_num_steps": 39535.0,
      "ci95_low": 0.9355106485615007,
      "ci95_high": 0.9469843514384993,
      "source_rank_60min": 2.0,
      "rank_horizon": 2.0
    },
    {
      "condition_key": "predeclared_control_c10",
      "comparison_role": "control",
      "source_condition_id": "10",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 1.00160425,
      "n": 2,
      "mean_val_bpb": 0.9543395,
      "sd_val_bpb": 0.0006371032098491081,
      "min_val_bpb": 0.953889,
      "max_val_bpb": 0.95479,
      "mean_training_seconds": 43201.6,
      "mean_num_steps": 19895.5,
      "ci95_low": 0.948615354766237,
      "ci95_high": 0.960063645233763,
      "source_rank_60min": 3.0,
      "rank_horizon": 3.0
    }
  ],
  "pairwise_summary": [
    {
      "comparison": "bridge_best<greedy",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.014827499999999993,
      "welch_t": -14.67373077639252,
      "welch_p": 0.014303906421314358,
      "cohens_d": -14.67373077639252
    },
    {
      "comparison": "bridge_best<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.027919499999999986,
      "welch_t": -27.64217171642714,
      "welch_p": 0.005683901316951435,
      "cohens_d": -27.64217171642714
    },
    {
      "comparison": "greedy<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.013091999999999993,
      "welch_t": -20.526466275259995,
      "welch_p": 0.002365042607106752,
      "cohens_d": -20.526466275259995
    }
  ],
  "decision_rule": {
    "control_is_worst": true,
    "bridge_not_worse_than_greedy": true,
    "supports_transfer": true
  }
}

==> anc/analysis/windows_long_horizon_12h_analysis_2026-04-17_condition_summary.csv <==
condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high,source_rank_60min,rank_horizon
best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.974511,2,0.92642,0.0012784490603853004,0.925516,0.927324,43201.0,30865.0,0.9149335909182652,0.9379064090817348,1.0,1.0
greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,0.9412475,0.0006385174234114825,0.940796,0.941699,43200.399999999994,39535.0,0.9355106485615007,0.9469843514384993,2.0,2.0
predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,0.9543395,0.0006371032098491081,0.953889,0.95479,43201.6,19895.5,0.948615354766237,0.960063645233763,3.0,3.0


==> anc/analysis/windows_long_horizon_12h_analysis_2026-04-17_pairwise_summary.csv <==
comparison,wins,total,rate,mean_margin,welch_t,welch_p,cohens_d
bridge_best<greedy,4,4,1.0,-0.014827499999999993,-14.67373077639252,0.014303906421314358,-14.67373077639252
bridge_best<control,4,4,1.0,-0.027919499999999986,-27.64217171642714,0.005683901316951435,-27.64217171642714
greedy<control,4,4,1.0,-0.013091999999999993,-20.526466275259995,0.002365042607106752,-20.526466275259995


==> anc/analysis/windows_long_horizon_24h_analysis_2026-04-24.json <==
{
  "rows_analyzed": 6,
  "condition_summary": [
    {
      "condition_key": "best_bridge_10min_d8_ar64",
      "comparison_role": "bridge_best",
      "source_condition_id": "bridge_d8_ar64",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.974511,
      "n": 2,
      "mean_val_bpb": 0.9233745,
      "sd_val_bpb": 0.001453104435338297,
      "min_val_bpb": 0.922347,
      "max_val_bpb": 0.924402,
      "mean_training_seconds": 86400.6,
      "mean_num_steps": 61731.0,
      "ci95_low": 0.9103188746333165,
      "ci95_high": 0.9364301253666835,
      "source_rank_60min": 1.0,
      "rank_horizon": 1.0
    },
    {
      "condition_key": "greedy_winner_10min_s15",
      "comparison_role": "greedy_winner",
      "source_condition_id": "15",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 0.981837,
      "n": 2,
      "mean_val_bpb": 0.9386005,
      "sd_val_bpb": 0.0005267945519839748,
      "min_val_bpb": 0.938228,
      "max_val_bpb": 0.938973,
      "mean_training_seconds": 86400.55,
      "mean_num_steps": 79045.5,
      "ci95_low": 0.933867438735679,
      "ci95_high": 0.9433335612643209,
      "source_rank_60min": 2.0,
      "rank_horizon": 2.0
    },
    {
      "condition_key": "predeclared_control_c10",
      "comparison_role": "control",
      "source_condition_id": "10",
      "source_step_or_repeat": "60min_mean",
      "source_budget": 3600,
      "source_anchor_mean_val_bpb": 1.00160425,
      "n": 2,
      "mean_val_bpb": 0.950929,
      "sd_val_bpb": 0.0008131727983645186,
      "min_val_bpb": 0.950354,
      "max_val_bpb": 0.951504,
      "mean_training_seconds": 86401.29999999999,
      "mean_num_steps": 39772.0,
      "ci95_low": 0.9436229322765517,
      "ci95_high": 0.9582350677234484,
      "source_rank_60min": 3.0,
      "rank_horizon": 3.0
    }
  ],
  "pairwise_summary": [
    {
      "comparison": "bridge_best<greedy",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.015225999999999962,
      "welch_t": -13.931262517968618,
      "welch_p": 0.02476203526858518,
      "cohens_d": -13.931262517968618
    },
    {
      "comparison": "bridge_best<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.027554500000000037,
      "welch_t": -23.40190417603895,
      "welch_p": 0.0055106092705142756,
      "cohens_d": -23.40190417603895
    },
    {
      "comparison": "greedy<control",
      "wins": 4,
      "total": 4,
      "rate": 1.0,
      "mean_margin": -0.012328500000000076,
      "welch_t": -17.994814368678686,
      "welch_p": 0.005922145021025912,
      "cohens_d": -17.994814368678686
    }
  ],
  "decision_rule": {
    "control_is_worst": true,
    "bridge_not_worse_than_greedy": true,
    "supports_transfer": true
  }
}

==> anc/analysis/windows_long_horizon_24h_analysis_2026-04-24_condition_summary.csv <==
condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,n,mean_val_bpb,sd_val_bpb,min_val_bpb,max_val_bpb,mean_training_seconds,mean_num_steps,ci95_low,ci95_high,source_rank_60min,rank_horizon
best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.974511,2,0.9233745,0.001453104435338297,0.922347,0.924402,86400.6,61731.0,0.9103188746333165,0.9364301253666835,1.0,1.0
greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,0.9386005,0.0005267945519839748,0.938228,0.938973,86400.55,79045.5,0.933867438735679,0.9433335612643209,2.0,2.0
predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,0.950929,0.0008131727983645186,0.950354,0.951504,86401.29999999999,39772.0,0.9436229322765517,0.9582350677234484,3.0,3.0


==> anc/analysis/windows_long_horizon_24h_analysis_2026-04-24_pairwise_summary.csv <==
comparison,wins,total,rate,mean_margin,welch_t,welch_p,cohens_d
bridge_best<greedy,4,4,1.0,-0.015225999999999962,-13.931262517968618,0.02476203526858518,-13.931262517968618
bridge_best<control,4,4,1.0,-0.027554500000000037,-23.40190417603895,0.0055106092705142756,-23.40190417603895
greedy<control,4,4,1.0,-0.012328500000000076,-17.994814368678686,0.005922145021025912,-17.994814368678686


==> anc/autoresearch_seed_snapshot_manifest_2026-04-27.json <==
{
  "artifact": "autoresearch-seed.zip",
  "sha256": "d15b7f68f9bdff6e06d58fb9e2692152d8b44c34cc34652435c1f94675adcadc",
  "description": "Runner-only frozen upstream autoresearch seed snapshot used to materialize the fixed training loop in this paper workspace.",
  "archive_entries": [
    "prepare.py",
    "pyproject.toml",
    "train.py"
  ],
  "likely_entry_points": {
    "training_loop": "train.py",
    "data_and_tokenizer_prep": "prepare.py",
    "dependency_spec": "pyproject.toml"
  },
  "notes": [
    "This manifest documents the public runner-relevant contents of the frozen source snapshot bundled in the arXiv source tree.",
    "The main paper workspace adapts this seed snapshot through local control scripts such as train_windows_fallback.py and materialize_condition.py."
  ]
}


==> anc/bridge_60min_base_conditions_4row.csv <==
base_order,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes
1,best_screened_10min_c07,screened_best,7,pilot,600,1.090745,-1,1,1,-1,1,6,72,0.05,262144,0.5,Lowest 10-minute pilot-screen condition; represents the designed-screen incumbent before local bridge refinement.
2,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,seeded_mean,600,1.0962923999999998,1,0,1,-1,1,8,64,0.05,262144,0.5,Lowest 10-minute seeded bridge mean at centered width; represents the reduced-space refinement target.
3,greedy_winner_10min_s15,greedy_winner,15,15,600,1.090276,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Lowest 10-minute val_bpb reached by same-host greedy search; comparison anchor for best-so-far search.
4,predeclared_control_c10,control,10,pilot,600,1.133801,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared pilot control outside the reduced low-penalty region; included to test whether longer-horizon training preserves separation from an unreduced recipe.


==> anc/center_points_bridge_9run_matrix.csv <==
condition_id,design_family,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,model_dim,num_heads,device_batch_size,window_pattern,weight_decay,embedding_lr,unembedding_lr,scalar_lr,warmup_ratio,generator,time_budget,repeat_index
cp120r1,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,120,1
cp120r2,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,120,2
cp120r3,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,120,3
cp300r1,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,300,1
cp300r2,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,300,2
cp300r3,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,300,3
cp600r1,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,600,1
cp600r2,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,600,2
cp600r3,center_point_bridge,-1,0,1,-1,1,6,64,0.05,262144,0.5,448,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,fixed_center_point_AR64,600,3


==> anc/control/README.txt <==
Minimal control-path artifacts referenced by the manuscript.

These files adapt the frozen autoresearch seed snapshot into the
public execution path described in Appendix A.

Excluded from this folder:
- transient host launchers
- raw logs and run directories
- private credentials or absolute host paths


==> anc/control/control_path_manifest_2026-04-27.json <==
{
  "control_artifacts": [
    {
      "name": "materialize_condition.py",
      "role": "Rewrites train.py assignments for the selected condition, decoded factors, and run seed."
    },
    {
      "name": "patch_prepare_time_budget.py",
      "role": "Patches prepare.py so the pinned runner uses the requested wall-clock budget."
    },
    {
      "name": "train_windows_fallback.py",
      "role": "Host-adapted single-GPU training entry point with SDPA fallback when kernels or flash attention are unavailable."
    },
    {
      "name": "parse_train_summary.py",
      "role": "Extracts val_bpb, timing, token, parameter, and seed metrics from host log text into JSON summaries."
    },
    {
      "name": "remote-env.ps1",
      "role": "Documents the Windows-side environment variables and launch assumptions used by the branch."
    },
    {
      "name": "remote-env-linux.ps1",
      "role": "Documents the Linux-side environment variables and launch assumptions used by the branch."
    }
  ],
  "notes": [
    "The public anc/control folder contains the minimal local control path named in Appendix A.",
    "The frozen upstream source snapshot remains archived separately as autoresearch-seed.zip."
  ]
}


==> anc/control/materialize_condition.py <==
from __future__ import annotations

import argparse
import json
import re
from pathlib import Path


ASSIGNMENTS = {
    "DEPTH": int,
    "ASPECT_RATIO": int,
    "MATRIX_LR": float,
    "TOTAL_BATCH_SIZE": str,
    "WARMDOWN_RATIO": float,
    "RUN_SEED": int,
}


def replace_assignment(source: str, name: str, value: str) -> str:
    pattern = re.compile(rf"^(?P<prefix>\s*{re.escape(name)}\s*=\s*)(?P<value>[^#\r\n]+)(?P<suffix>.*)$", re.MULTILINE)
    updated, count = pattern.subn(rf"\g<prefix>{value}\g<suffix>", source, count=1)
    if count != 1:
        raise ValueError(f"Could not replace assignment for {name}")
    return updated


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--train-path", required=True)
    parser.add_argument("--manifest-path", required=True)
    parser.add_argument("--condition-id", required=True)
    parser.add_argument("--depth", type=int, required=True)
    parser.add_argument("--aspect-ratio", type=int, required=True)
    parser.add_argument("--matrix-lr", type=float, required=True)
    parser.add_argument("--total-batch-size", required=True)
    parser.add_argument("--warmdown-ratio", type=float, required=True)
    parser.add_argument("--run-seed", type=int, default=42)
    parser.add_argument("--factor-a", required=True)
    parser.add_argument("--factor-b", required=True)
    parser.add_argument("--factor-c", required=True)
    parser.add_argument("--factor-d", required=True)
    parser.add_argument("--factor-e", required=True)
    args = parser.parse_args()

    train_path = Path(args.train_path)
    source = train_path.read_text(encoding="utf-8")
    source = replace_assignment(source, "DEPTH", str(args.depth))
    source = replace_assignment(source, "ASPECT_RATIO", str(args.aspect_ratio))
    source = replace_assignment(source, "MATRIX_LR", str(args.matrix_lr))
    source = replace_assignment(source, "TOTAL_BATCH_SIZE", str(args.total_batch_size))
    source = replace_assignment(source, "WARMDOWN_RATIO", str(args.warmdown_ratio))
    source = replace_assignment(source, "RUN_SEED", str(args.run_seed))
    train_path.write_text(source, encoding="utf-8")

    manifest = {
        "condition_id": args.condition_id,
        "factor_levels": {
            "A": args.factor_a,
            "B": args.factor_b,
            "C": args.factor_c,
            "D": args.factor_d,
            "E": args.factor_e,
        },
        "settings": {
            "DEPTH": args.depth,
            "ASPECT_RATIO": args.aspect_ratio,
            "MATRIX_LR": args.matrix_lr,
            "TOTAL_BATCH_SIZE": args.total_batch_size,
            "WARMDOWN_RATIO": args.warmdown_ratio,
            "RUN_SEED": args.run_seed,
        },
    }
    Path(args.manifest_path).write_text(json.dumps(manifest, indent=2), encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/control/parse_train_summary.py <==
from __future__ import annotations

import argparse
import codecs
import json
import re
from pathlib import Path


PATTERNS = {
    "val_bpb": r"val_bpb:\s*([0-9.]+)",
    "training_seconds": r"training_seconds:\s*([0-9.]+)",
    "total_seconds": r"total_seconds:\s*([0-9.]+)",
    "peak_vram_mb": r"peak_vram_mb:\s*([0-9.]+)",
    "mfu_percent": r"mfu_percent:\s*([0-9.]+)",
    "total_tokens_M": r"total_tokens_M:\s*([0-9.]+)",
    "num_steps": r"num_steps:\s*([0-9]+)",
    "num_params_M": r"num_params_M:\s*([0-9.]+)",
    "depth": r"depth:\s*([0-9]+)",
    "run_seed": r"run_seed:\s*([0-9]+)",
}


def read_text_auto(path: Path) -> str:
    data = path.read_bytes()
    if data.startswith(codecs.BOM_UTF16_LE) or data.startswith(codecs.BOM_UTF16_BE):
        return data.decode("utf-16")
    for encoding in ("utf-8", "utf-8-sig", "utf-16", "utf-16-le"):
        try:
            return data.decode(encoding)
        except UnicodeDecodeError:
            continue
    return data.decode("utf-8", errors="replace")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--log-path", required=True)
    args = parser.parse_args()

    text = read_text_auto(Path(args.log_path))
    result: dict[str, object] = {}
    for key, pattern in PATTERNS.items():
        match = re.search(pattern, text, flags=re.MULTILINE)
        if match:
            value = match.group(1)
            if key in {"num_steps", "depth", "run_seed"}:
                result[key] = int(value)
            else:
                result[key] = float(value)

    result["status"] = "ok" if "val_bpb" in result else "failed"
    print(json.dumps(result))


if __name__ == "__main__":
    main()


==> anc/control/patch_prepare_time_budget.py <==
from __future__ import annotations

import argparse
import re
from pathlib import Path


def replace_assignment(source: str, name: str, value: str) -> str:
    pattern = re.compile(
        rf"^(?P<prefix>\s*{re.escape(name)}\s*=\s*)(?P<value>[^#\r\n]+)(?P<suffix>.*)$",
        re.MULTILINE,
    )
    updated, count = pattern.subn(rf"\g<prefix>{value}\g<suffix>", source, count=1)
    if count != 1:
        raise ValueError(f"Could not replace assignment for {name}")
    return updated


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--prepare-path", required=True)
    parser.add_argument("--time-budget", type=int, required=True)
    args = parser.parse_args()

    prepare_path = Path(args.prepare_path)
    source = prepare_path.read_text(encoding="utf-8")
    source = replace_assignment(source, "TIME_BUDGET", str(args.time_budget))
    prepare_path.write_text(source, encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/control/remote-env-linux.ps1 <==
param(
  [string]$TrainWorkspace = "/root/paper05-autoresearch",
  [string]$KnownHostsFile = "C:\HPE\Dev\arxiv.org\.tmp_known_hosts_new_server",
  [switch]$ShowOnly,
  [switch]$Quiet
)

$ErrorActionPreference = "Stop"

function Set-SessionVariable {
  param(
    [Parameter(Mandatory = $true)]
    [string]$Name,
    [AllowEmptyString()]
    [string]$Value
  )

  Set-Item -Path "Env:$Name" -Value $Value
}

$paper05Settings = [ordered]@{
  REMOTE_LINUX_SSH_USER = "root"
  REMOTE_LINUX_SSH_HOST = "10.133.188.4"
  REMOTE_LINUX_SSH_PORT = "15007"
  REMOTE_LINUX_SSH_KEY = "$HOME\.ssh\id_ed25519"
  REMOTE_LINUX_SSH_KNOWN_HOSTS = $KnownHostsFile
  REMOTE_LINUX_TRAIN_WORKSPACE = $TrainWorkspace
  REMOTE_LINUX_TRAIN_SOURCE_DIR = "$TrainWorkspace/source/autoresearch-seed"
  REMOTE_LINUX_TRAIN_RUNS_DIR = "$TrainWorkspace/runs"
  REMOTE_LINUX_TRAIN_CONTROL_DIR = "$TrainWorkspace/control"
  REMOTE_LINUX_TRAIN_ENGINE_DIR = "$TrainWorkspace/engine"
  REMOTE_LINUX_TRAIN_VENV_DIR = "$TrainWorkspace/.venv"
}

if (-not $ShowOnly) {
  foreach ($entry in $paper05Settings.GetEnumerator()) {
    Set-SessionVariable -Name $entry.Key -Value $entry.Value
  }
}

$rows = foreach ($entry in $paper05Settings.GetEnumerator()) {
  [pscustomobject]@{
    Name = $entry.Key
    Value = $entry.Value
    Source = "paper05-linux-default"
  }
}

if (-not $Quiet) {
  Write-Host ""
  Write-Host "paper-05 linux remote training session configuration" -ForegroundColor Cyan
  $rows | Format-Table -AutoSize
  Write-Host ""
  Write-Host "Usage:" -ForegroundColor Yellow
  Write-Host "  . .\remote-env-linux.ps1"
  Write-Host "  ssh -i `"$HOME\.ssh\id_ed25519`" -o UserKnownHostsFile=`"$KnownHostsFile`" -p 15007 root@10.133.188.4 `"hostname; whoami; nvidia-smi`""
  Write-Host ""
}


==> anc/control/remote-env.ps1 <==
param(
  [string]$TrainWorkspace = "C:\paper05-autoresearch",
  [ValidateSet("native", "docker")]
  [string]$TrainRuntime = "native",
  [string]$DockerImage = "",
  [switch]$ShowOnly
)

$ErrorActionPreference = "Stop"

function Set-SessionVariable {
  param(
    [Parameter(Mandatory = $true)]
    [string]$Name,
    [AllowEmptyString()]
    [string]$Value
  )

  Set-Item -Path "Env:$Name" -Value $Value
}

$codeDir = Join-Path $TrainWorkspace "engine"
$sourceRoot = Join-Path $TrainWorkspace "source"
$sourceDir = Join-Path $sourceRoot "autoresearch-seed"
$workRoot = Join-Path $TrainWorkspace "engine"
$workDir = Join-Path $workRoot "baseline"
$runsDir = Join-Path $TrainWorkspace "runs"
$controlDir = Join-Path $TrainWorkspace "control"
$venvDir = Join-Path $TrainWorkspace ".venv"
$dockerEnabled = if ($TrainRuntime -eq "docker") { "1" } else { "0" }

$paper05Settings = [ordered]@{
  REMOTE_SSH_JUMP_USER = "LabAdmin"
  REMOTE_SSH_JUMP_HOST = "10.133.188.4"
  REMOTE_SSH_JUMP_PORT = "2220"
  REMOTE_SSH_TARGET_USER = "LabAdmin"
  REMOTE_SSH_TARGET_HOST = "10.226.97.30"
  REMOTE_SSH_TARGET_PORT = ""
  REMOTE_TRAIN_WORKSPACE = $TrainWorkspace
  REMOTE_TRAIN_SOURCE_DIR = $sourceDir
  REMOTE_TRAIN_WORK_DIR = $workDir
  REMOTE_TRAIN_CODE_DIR = $workDir
  REMOTE_TRAIN_RUNS_DIR = $runsDir
  REMOTE_TRAIN_CONTROL_DIR = $controlDir
  REMOTE_TRAIN_VENV_DIR = $venvDir
  REMOTE_TRAIN_RUNTIME = $TrainRuntime
  REMOTE_TRAIN_DOCKER_ENABLED = $dockerEnabled
  REMOTE_TRAIN_DOCKER_IMAGE = $DockerImage
}

if (-not $ShowOnly) {
  foreach ($entry in $paper05Settings.GetEnumerator()) {
    Set-SessionVariable -Name $entry.Key -Value $entry.Value
  }
}

$rows = foreach ($entry in $paper05Settings.GetEnumerator()) {
  [pscustomobject]@{
    Name = $entry.Key
    Value = $entry.Value
    Source = "paper05-default"
  }
}

Write-Host ""
Write-Host "paper-05 remote training session configuration" -ForegroundColor Cyan
$rows | Format-Table -AutoSize
Write-Host ""
Write-Host "Usage:" -ForegroundColor Yellow
Write-Host "  . .\\remote-env.ps1"
Write-Host "  . .\\remote-env.ps1 -TrainWorkspace 'C:\\paper05-autoresearch' -TrainRuntime native"
Write-Host "  ssh -J `"LabAdmin@10.133.188.4:2220`" `"LabAdmin@10.226.97.30`" powershell -Command `"hostname; whoami`""
Write-Host ""


==> anc/control/train_windows_fallback.py <==
"""
Autoresearch pretraining script. Single-GPU, single-file.
Cherry-picked and simplified from nanochat.
Usage: uv run train.py
"""

import os
os.environ["PYTORCH_ALLOC_CONF"] = "expandable_segments:True"
os.environ["HF_HUB_DISABLE_PROGRESS_BARS"] = "1"

import gc
import math
import random
import time
from dataclasses import dataclass, asdict

import torch
import torch.nn as nn
import torch.nn.functional as F

try:
    from kernels import get_kernel
except Exception as exc:
    get_kernel = None
    _kernel_import_error = exc
else:
    _kernel_import_error = None


def _resolve_flash_backend():
    if get_kernel is None:
        print(f"WARNING: kernels package unavailable, falling back to torch SDPA: {_kernel_import_error}")
        return None
    cap = torch.cuda.get_device_capability()
    repo = "varunneal/flash-attention-3" if cap == (9, 0) else "kernels-community/flash-attn3"
    try:
        return get_kernel(repo).flash_attn_interface
    except Exception as exc:
        print(f"WARNING: flash-attn3 unavailable, falling back to torch SDPA: {exc}")
        return None


fa3 = _resolve_flash_backend()


def maybe_compile(fn):
    if os.name == "nt":
        return fn
    return torch.compile(fn, dynamic=False, fullgraph=True)

from prepare import MAX_SEQ_LEN, TIME_BUDGET, Tokenizer, make_dataloader, evaluate_bpb

# ---------------------------------------------------------------------------
# GPT Model
# ---------------------------------------------------------------------------

@dataclass
class GPTConfig:
    sequence_len: int = 2048
    vocab_size: int = 32768
    n_layer: int = 12
    n_head: int = 6
    n_kv_head: int = 6
    n_embd: int = 768
    window_pattern: str = "SSSL"


def norm(x):
    return F.rms_norm(x, (x.size(-1),))


def has_ve(layer_idx, n_layer):
    """Returns True if layer should have Value Embedding (alternating, last always included)."""
    return layer_idx % 2 == (n_layer - 1) % 2


def apply_rotary_emb(x, cos, sin):
    assert x.ndim == 4
    d = x.shape[3] // 2
    x1, x2 = x[..., :d], x[..., d:]
    y1 = x1 * cos + x2 * sin
    y2 = x1 * (-sin) + x2 * cos
    return torch.cat([y1, y2], 3)


class CausalSelfAttention(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.n_head = config.n_head
        self.n_kv_head = config.n_kv_head
        self.n_embd = config.n_embd
        self.head_dim = self.n_embd // self.n_head
        assert self.n_embd % self.n_head == 0
        assert self.n_kv_head <= self.n_head and self.n_head % self.n_kv_head == 0
        self.c_q = nn.Linear(self.n_embd, self.n_head * self.head_dim, bias=False)
        self.c_k = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_v = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_proj = nn.Linear(self.n_embd, self.n_embd, bias=False)
        self.ve_gate_channels = 32
        self.ve_gate = nn.Linear(self.ve_gate_channels, self.n_kv_head, bias=False) if has_ve(layer_idx, config.n_layer) else None
        self._mask_cache: dict[tuple[int, int, str], torch.Tensor] = {}

    def _get_attn_mask(self, T, window_size, device):
        window = int(window_size[0])
        key = (T, window, str(device))
        cached = self._mask_cache.get(key)
        if cached is not None:
            return cached

        idx = torch.arange(T, device=device)
        q_pos = idx[:, None]
        k_pos = idx[None, :]
        mask = k_pos <= q_pos
        if window > 0:
            mask = mask & ((q_pos - k_pos) < window)
        mask = mask.view(1, 1, T, T)
        self._mask_cache[key] = mask
        return mask

    def forward(self, x, ve, cos_sin, window_size):
        B, T, C = x.size()
        q = self.c_q(x).view(B, T, self.n_head, self.head_dim)
        k = self.c_k(x).view(B, T, self.n_kv_head, self.head_dim)
        v = self.c_v(x).view(B, T, self.n_kv_head, self.head_dim)

        # Value residual (ResFormer): mix in value embedding with input-dependent gate per head
        if ve is not None:
            ve = ve.view(B, T, self.n_kv_head, self.head_dim)
            gate = 2 * torch.sigmoid(self.ve_gate(x[..., :self.ve_gate_channels]))
            v = v + gate.unsqueeze(-1) * ve

        cos, sin = cos_sin
        q, k = apply_rotary_emb(q, cos, sin), apply_rotary_emb(k, cos, sin)
        q, k = norm(q), norm(k)

        if fa3 is not None:
            y = fa3.flash_attn_func(q, k, v, causal=True, window_size=window_size)
        else:
            q_sdpa = q.transpose(1, 2)
            k_sdpa = k.transpose(1, 2)
            v_sdpa = v.transpose(1, 2)
            attn_mask = self._get_attn_mask(T, window_size, x.device)
            y = F.scaled_dot_product_attention(
                q_sdpa,
                k_sdpa,
                v_sdpa,
                attn_mask=attn_mask,
                dropout_p=0.0,
                is_causal=False,
            )
            y = y.transpose(1, 2)

        y = y.contiguous().view(B, T, -1)
        y = self.c_proj(y)
        return y


class MLP(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.c_fc = nn.Linear(config.n_embd, 4 * config.n_embd, bias=False)
        self.c_proj = nn.Linear(4 * config.n_embd, config.n_embd, bias=False)

    def forward(self, x):
        x = self.c_fc(x)
        x = F.relu(x).square()
        x = self.c_proj(x)
        return x


class Block(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.attn = CausalSelfAttention(config, layer_idx)
        self.mlp = MLP(config)

    def forward(self, x, ve, cos_sin, window_size):
        x = x + self.attn(norm(x), ve, cos_sin, window_size)
        x = x + self.mlp(norm(x))
        return x


class GPT(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.window_sizes = self._compute_window_sizes(config)
        self.transformer = nn.ModuleDict({
            "wte": nn.Embedding(config.vocab_size, config.n_embd),
            "h": nn.ModuleList([Block(config, i) for i in range(config.n_layer)]),
        })
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.resid_lambdas = nn.Parameter(torch.ones(config.n_layer))
        self.x0_lambdas = nn.Parameter(torch.zeros(config.n_layer))
        # Value embeddings
        head_dim = config.n_embd // config.n_head
        kv_dim = config.n_kv_head * head_dim
        self.value_embeds = nn.ModuleDict({
            str(i): nn.Embedding(config.vocab_size, kv_dim)
            for i in range(config.n_layer) if has_ve(i, config.n_layer)
        })
        # Rotary embeddings
        self.rotary_seq_len = config.sequence_len * 10
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.register_buffer("cos", cos, persistent=False)
        self.register_buffer("sin", sin, persistent=False)

    @torch.no_grad()
    def init_weights(self):
        # Embedding and unembedding
        torch.nn.init.normal_(self.transformer.wte.weight, mean=0.0, std=1.0)
        torch.nn.init.normal_(self.lm_head.weight, mean=0.0, std=0.001)
        # Transformer blocks
        n_embd = self.config.n_embd
        s = 3**0.5 * n_embd**-0.5
        for block in self.transformer.h:
            torch.nn.init.uniform_(block.attn.c_q.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_k.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_v.weight, -s, s)
            torch.nn.init.zeros_(block.attn.c_proj.weight)
            torch.nn.init.uniform_(block.mlp.c_fc.weight, -s, s)
            torch.nn.init.zeros_(block.mlp.c_proj.weight)
        # Per-layer scalars
        self.resid_lambdas.fill_(1.0)
        self.x0_lambdas.fill_(0.1)
        # Value embeddings
        for ve in self.value_embeds.values():
            torch.nn.init.uniform_(ve.weight, -s, s)
        # Gate weights init to zero (sigmoid(0)=0.5, scaled by 2 -> 1.0 = neutral)
        for block in self.transformer.h:
            if block.attn.ve_gate is not None:
                torch.nn.init.zeros_(block.attn.ve_gate.weight)
        # Rotary embeddings
        head_dim = self.config.n_embd // self.config.n_head
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.cos, self.sin = cos, sin
        # Cast embeddings to bf16
        self.transformer.wte.to(dtype=torch.bfloat16)
        for ve in self.value_embeds.values():
            ve.to(dtype=torch.bfloat16)

    def _precompute_rotary_embeddings(self, seq_len, head_dim, base=10000, device=None):
        if device is None:
            device = self.transformer.wte.weight.device
        channel_range = torch.arange(0, head_dim, 2, dtype=torch.float32, device=device)
        inv_freq = 1.0 / (base ** (channel_range / head_dim))
        t = torch.arange(seq_len, dtype=torch.float32, device=device)
        freqs = torch.outer(t, inv_freq)
        cos, sin = freqs.cos(), freqs.sin()
        cos, sin = cos.bfloat16(), sin.bfloat16()
        cos, sin = cos[None, :, None, :], sin[None, :, None, :]
        return cos, sin

    def _compute_window_sizes(self, config):
        pattern = config.window_pattern.upper()
        assert all(c in "SL" for c in pattern)
        long_window = config.sequence_len
        short_window = long_window // 2
        char_to_window = {"L": (long_window, 0), "S": (short_window, 0)}
        window_sizes = []
        for layer_idx in range(config.n_layer):
            char = pattern[layer_idx % len(pattern)]
            window_sizes.append(char_to_window[char])
        window_sizes[-1] = (long_window, 0)
        return window_sizes

    def estimate_flops(self):
        """Estimated FLOPs per token (forward + backward)."""
        nparams = sum(p.numel() for p in self.parameters())
        value_embeds_numel = sum(ve.weight.numel() for ve in self.value_embeds.values())
        nparams_exclude = (self.transformer.wte.weight.numel() + value_embeds_numel +
                          self.resid_lambdas.numel() + self.x0_lambdas.numel())
        h = self.config.n_head
        q = self.config.n_embd // self.config.n_head
        t = self.config.sequence_len
        attn_flops = 0
        for window_size in self.window_sizes:
            window = window_size[0]
            effective_seq = t if window < 0 else min(window, t)
            attn_flops += 12 * h * q * effective_seq
        return 6 * (nparams - nparams_exclude) + attn_flops

    def num_scaling_params(self):
        wte = sum(p.numel() for p in self.transformer.wte.parameters())
        value_embeds = sum(p.numel() for p in self.value_embeds.parameters())
        lm_head = sum(p.numel() for p in self.lm_head.parameters())
        transformer_matrices = sum(p.numel() for p in self.transformer.h.parameters())
        scalars = self.resid_lambdas.numel() + self.x0_lambdas.numel()
        total = wte + value_embeds + lm_head + transformer_matrices + scalars
        return {
            'wte': wte, 'value_embeds': value_embeds, 'lm_head': lm_head,
            'transformer_matrices': transformer_matrices, 'scalars': scalars, 'total': total,
        }

    def setup_optimizer(self, unembedding_lr=0.004, embedding_lr=0.2, matrix_lr=0.02,
                        weight_decay=0.0, adam_betas=(0.8, 0.95), scalar_lr=0.5):
        model_dim = self.config.n_embd
        matrix_params = list(self.transformer.h.parameters())
        value_embeds_params = list(self.value_embeds.parameters())
        embedding_params = list(self.transformer.wte.parameters())
        lm_head_params = list(self.lm_head.parameters())
        resid_params = [self.resid_lambdas]
        x0_params = [self.x0_lambdas]
        assert len(list(self.parameters())) == (len(matrix_params) + len(embedding_params) +
            len(lm_head_params) + len(value_embeds_params) + len(resid_params) + len(x0_params))
        # Scale LR ∝ 1/√dmodel (tuned at 768 dim)
        dmodel_lr_scale = (model_dim / 768) ** -0.5
        print(f"Scaling AdamW LRs by 1/sqrt({model_dim}/768) = {dmodel_lr_scale:.6f}")
        param_groups = [
            dict(kind='adamw', params=lm_head_params, lr=unembedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=embedding_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=value_embeds_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=resid_params, lr=scalar_lr * 0.01, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=x0_params, lr=scalar_lr, betas=(0.96, 0.95), eps=1e-10, weight_decay=0.0),
        ]
        for shape in sorted({p.shape for p in matrix_params}):
            group_params = [p for p in matrix_params if p.shape == shape]
            param_groups.append(dict(
                kind='muon', params=group_params, lr=matrix_lr,
                momentum=0.95, ns_steps=5, beta2=0.95, weight_decay=weight_decay,
            ))
        optimizer = MuonAdamW(param_groups)
        for group in optimizer.param_groups:
            group["initial_lr"] = group["lr"]
        return optimizer

    def forward(self, idx, targets=None, reduction='mean'):
        B, T = idx.size()
        assert T <= self.cos.size(1)
        cos_sin = self.cos[:, :T], self.sin[:, :T]

        x = self.transformer.wte(idx)
        x = norm(x)
        x0 = x
        for i, block in enumerate(self.transformer.h):
            x = self.resid_lambdas[i] * x + self.x0_lambdas[i] * x0
            ve = self.value_embeds[str(i)](idx) if str(i) in self.value_embeds else None
            x = block(x, ve, cos_sin, self.window_sizes[i])
        x = norm(x)

        softcap = 15
        logits = self.lm_head(x)
        logits = logits.float()
        logits = softcap * torch.tanh(logits / softcap)

        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1),
                                   ignore_index=-1, reduction=reduction)
            return loss
        return logits

# ---------------------------------------------------------------------------
# Optimizer (MuonAdamW, single GPU only)
# ---------------------------------------------------------------------------

polar_express_coeffs = [
    (8.156554524902461, -22.48329292557795, 15.878769915207462),
    (4.042929935166739, -2.808917465908714, 0.5000178451051316),
    (3.8916678022926607, -2.772484153217685, 0.5060648178503393),
    (3.285753657755655, -2.3681294933425376, 0.46449024233003106),
    (2.3465413258596377, -1.7097828382687081, 0.42323551169305323),
]

@maybe_compile
def adamw_step_fused(p, grad, exp_avg, exp_avg_sq, step_t, lr_t, beta1_t, beta2_t, eps_t, wd_t):
    p.mul_(1 - lr_t * wd_t)
    exp_avg.lerp_(grad, 1 - beta1_t)
    exp_avg_sq.lerp_(grad.square(), 1 - beta2_t)
    bias1 = 1 - beta1_t ** step_t
    bias2 = 1 - beta2_t ** step_t
    denom = (exp_avg_sq / bias2).sqrt() + eps_t
    step_size = lr_t / bias1
    p.add_(exp_avg / denom, alpha=-step_size)

@maybe_compile
def muon_step_fused(stacked_grads, stacked_params, momentum_buffer, second_momentum_buffer,
                    momentum_t, lr_t, wd_t, beta2_t, ns_steps, red_dim):
    # Nesterov momentum
    momentum = momentum_t.to(stacked_grads.dtype)
    momentum_buffer.lerp_(stacked_grads, 1 - momentum)
    g = stacked_grads.lerp_(momentum_buffer, momentum)
    # Polar express orthogonalization
    X = g.bfloat16()
    X = X / (X.norm(dim=(-2, -1), keepdim=True) * 1.02 + 1e-6)
    if g.size(-2) > g.size(-1):
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X.mT @ X
            B = b * A + c * (A @ A)
            X = a * X + X @ B
    else:
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X @ X.mT
            B = b * A + c * (A @ A)
            X = a * X + B @ X
    g = X
    # NorMuon variance reduction
    beta2 = beta2_t.to(g.dtype)
    v_mean = g.float().square().mean(dim=red_dim, keepdim=True)
    red_dim_size = g.size(red_dim)
    v_norm_sq = v_mean.sum(dim=(-2, -1), keepdim=True) * red_dim_size
    v_norm = v_norm_sq.sqrt()
    second_momentum_buffer.lerp_(v_mean.to(dtype=second_momentum_buffer.dtype), 1 - beta2)
    step_size = second_momentum_buffer.clamp_min(1e-10).rsqrt()
    scaled_sq_sum = (v_mean * red_dim_size) * step_size.float().square()
    v_norm_new = scaled_sq_sum.sum(dim=(-2, -1), keepdim=True).sqrt()
    final_scale = step_size * (v_norm / v_norm_new.clamp_min(1e-10))
    g = g * final_scale.to(g.dtype)
    # Cautious weight decay + parameter update
    lr = lr_t.to(g.dtype)
    wd = wd_t.to(g.dtype)
    mask = (g * stacked_params) >= 0
    stacked_params.sub_(lr * g + lr * wd * stacked_params * mask)


class MuonAdamW(torch.optim.Optimizer):
    """Combined optimizer: Muon for 2D matrix params, AdamW for others."""

    def __init__(self, param_groups):
        super().__init__(param_groups, defaults={})
        # 0-D CPU tensors to avoid torch.compile recompilation when values change
        self._adamw_step_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta1_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_eps_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_momentum_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")

    def _step_adamw(self, group):
        for p in group['params']:
            if p.grad is None:
                continue
            grad = p.grad
            state = self.state[p]
            if not state:
                state['step'] = 0
                state['exp_avg'] = torch.zeros_like(p)
                state['exp_avg_sq'] = torch.zeros_like(p)
            state['step'] += 1
            self._adamw_step_t.fill_(state['step'])
            self._adamw_lr_t.fill_(group['lr'])
            self._adamw_beta1_t.fill_(group['betas'][0])
            self._adamw_beta2_t.fill_(group['betas'][1])
            self._adamw_eps_t.fill_(group['eps'])
            self._adamw_wd_t.fill_(group['weight_decay'])
            adamw_step_fused(p, grad, state['exp_avg'], state['exp_avg_sq'],
                            self._adamw_step_t, self._adamw_lr_t, self._adamw_beta1_t,
                            self._adamw_beta2_t, self._adamw_eps_t, self._adamw_wd_t)

    def _step_muon(self, group):
        params = group['params']
        if not params:
            return
        p = params[0]
        state = self.state[p]
        num_params = len(params)
        shape, device, dtype = p.shape, p.device, p.dtype
        if "momentum_buffer" not in state:
            state["momentum_buffer"] = torch.zeros(num_params, *shape, dtype=dtype, device=device)
        if "second_momentum_buffer" not in state:
            state_shape = (num_params, shape[-2], 1) if shape[-2] >= shape[-1] else (num_params, 1, shape[-1])
            state["second_momentum_buffer"] = torch.zeros(state_shape, dtype=dtype, device=device)
        red_dim = -1 if shape[-2] >= shape[-1] else -2
        stacked_grads = torch.stack([p.grad for p in params])
        stacked_params = torch.stack(params)
        self._muon_momentum_t.fill_(group["momentum"])
        self._muon_beta2_t.fill_(group["beta2"] if group["beta2"] is not None else 0.0)
        self._muon_lr_t.fill_(group["lr"] * max(1.0, shape[-2] / shape[-1])**0.5)
        self._muon_wd_t.fill_(group["weight_decay"])
        muon_step_fused(stacked_grads, stacked_params,
                        state["momentum_buffer"], state["second_momentum_buffer"],
                        self._muon_momentum_t, self._muon_lr_t, self._muon_wd_t,
                        self._muon_beta2_t, group["ns_steps"], red_dim)
        torch._foreach_copy_(params, list(stacked_params.unbind(0)))

    @torch.no_grad()
    def step(self):
        for group in self.param_groups:
            if group['kind'] == 'adamw':
                self._step_adamw(group)
            elif group['kind'] == 'muon':
                self._step_muon(group)

# ---------------------------------------------------------------------------
# Hyperparameters (edit these directly, no CLI flags needed)
# ---------------------------------------------------------------------------

# Model architecture
ASPECT_RATIO = 64       # model_dim = depth * ASPECT_RATIO
HEAD_DIM = 128          # target head dimension for attention
WINDOW_PATTERN = "SSSL" # sliding window pattern: L=full, S=half context

# Optimization
TOTAL_BATCH_SIZE = 2**19 # ~524K tokens per optimizer step
EMBEDDING_LR = 0.6      # learning rate for token embeddings (Adam)
UNEMBEDDING_LR = 0.004  # learning rate for lm_head (Adam)
MATRIX_LR = 0.04        # learning rate for matrix parameters (Muon)
SCALAR_LR = 0.5         # learning rate for per-layer scalars (Adam)
WEIGHT_DECAY = 0.2      # cautious weight decay for Muon
ADAM_BETAS = (0.8, 0.95) # Adam beta1, beta2
WARMUP_RATIO = 0.0      # fraction of time budget for LR warmup
WARMDOWN_RATIO = 0.5    # fraction of time budget for LR warmdown
FINAL_LR_FRAC = 0.0     # final LR as fraction of initial

# Model size
DEPTH = 8               # number of transformer layers
DEVICE_BATCH_SIZE = 32   # lowered for Windows SDPA fallback path
RUN_SEED = 42           # explicit run seed for reproducible multi-seed studies

# ---------------------------------------------------------------------------
# Setup: tokenizer, model, optimizer, dataloader
# ---------------------------------------------------------------------------

t_start = time.time()
random.seed(RUN_SEED)
torch.manual_seed(RUN_SEED)
if torch.cuda.is_available():
    torch.cuda.manual_seed(RUN_SEED)
    torch.cuda.manual_seed_all(RUN_SEED)
torch.set_float32_matmul_precision("high")
device = torch.device("cuda")
autocast_ctx = torch.amp.autocast(device_type="cuda", dtype=torch.bfloat16)
H100_BF16_PEAK_FLOPS = 989.5e12

tokenizer = Tokenizer.from_directory()
vocab_size = tokenizer.get_vocab_size()
print(f"Vocab size: {vocab_size:,}")
print(f"Run seed: {RUN_SEED}")

def build_model_config(depth):
    base_dim = depth * ASPECT_RATIO
    model_dim = ((base_dim + HEAD_DIM - 1) // HEAD_DIM) * HEAD_DIM
    num_heads = model_dim // HEAD_DIM
    return GPTConfig(
        sequence_len=MAX_SEQ_LEN, vocab_size=vocab_size,
        n_layer=depth, n_head=num_heads, n_kv_head=num_heads, n_embd=model_dim,
        window_pattern=WINDOW_PATTERN,
    )

config = build_model_config(DEPTH)
print(f"Model config: {asdict(config)}")

with torch.device("meta"):
    model = GPT(config)
model.to_empty(device=device)
model.init_weights()

param_counts = model.num_scaling_params()
print("Parameter counts:")
for key, value in param_counts.items():
    print(f"  {key:24s}: {value:,}")
num_params = param_counts['total']
num_flops_per_token = model.estimate_flops()
print(f"Estimated FLOPs per token: {num_flops_per_token:e}")

tokens_per_fwdbwd = DEVICE_BATCH_SIZE * MAX_SEQ_LEN
assert TOTAL_BATCH_SIZE % tokens_per_fwdbwd == 0
grad_accum_steps = TOTAL_BATCH_SIZE // tokens_per_fwdbwd

optimizer = model.setup_optimizer(
    unembedding_lr=UNEMBEDDING_LR,
    embedding_lr=EMBEDDING_LR,
    scalar_lr=SCALAR_LR,
    adam_betas=ADAM_BETAS,
    matrix_lr=MATRIX_LR,
    weight_decay=WEIGHT_DECAY,
)

if os.name == "nt":
    print("WARNING: torch.compile disabled on Windows fallback path")
else:
    model = torch.compile(model, dynamic=False)

train_loader = make_dataloader(tokenizer, DEVICE_BATCH_SIZE, MAX_SEQ_LEN, "train")
x, y, epoch = next(train_loader)  # prefetch first batch

print(f"Time budget: {TIME_BUDGET}s")
print(f"Gradient accumulation steps: {grad_accum_steps}")

# Schedules (all based on progress = training_time / TIME_BUDGET)

def get_lr_multiplier(progress):
    if progress < WARMUP_RATIO:
        return progress / WARMUP_RATIO if WARMUP_RATIO > 0 else 1.0
    elif progress < 1.0 - WARMDOWN_RATIO:
        return 1.0
    else:
        cooldown = (1.0 - progress) / WARMDOWN_RATIO
        return cooldown * 1.0 + (1 - cooldown) * FINAL_LR_FRAC

def get_muon_momentum(step):
    frac = min(step / 300, 1)
    return (1 - frac) * 0.85 + frac * 0.95

def get_weight_decay(progress):
    return WEIGHT_DECAY * (1 - progress)

# ---------------------------------------------------------------------------
# Training loop
# ---------------------------------------------------------------------------

t_start_training = time.time()
smooth_train_loss = 0
total_training_time = 0
step = 0

while True:
    torch.cuda.synchronize()
    t0 = time.time()
    for micro_step in range(grad_accum_steps):
        with autocast_ctx:
            loss = model(x, y)
        train_loss = loss.detach()
        loss = loss / grad_accum_steps
        loss.backward()
        x, y, epoch = next(train_loader)

    # Progress and schedules
    progress = min(total_training_time / TIME_BUDGET, 1.0)
    lrm = get_lr_multiplier(progress)
    muon_momentum = get_muon_momentum(step)
    muon_weight_decay = get_weight_decay(progress)
    for group in optimizer.param_groups:
        group["lr"] = group["initial_lr"] * lrm
        if group['kind'] == 'muon':
            group["momentum"] = muon_momentum
            group["weight_decay"] = muon_weight_decay
    optimizer.step()
    model.zero_grad(set_to_none=True)

    train_loss_f = train_loss.item()

    # Fast fail: abort if loss is exploding or NaN
    if math.isnan(train_loss_f) or train_loss_f > 100:
        print("FAIL")
        exit(1)

    torch.cuda.synchronize()
    t1 = time.time()
    dt = t1 - t0

    if step > 10:
        total_training_time += dt

    # Logging
    ema_beta = 0.9
    smooth_train_loss = ema_beta * smooth_train_loss + (1 - ema_beta) * train_loss_f
    debiased_smooth_loss = smooth_train_loss / (1 - ema_beta**(step + 1))
    pct_done = 100 * progress
    tok_per_sec = int(TOTAL_BATCH_SIZE / dt)
    mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE / dt / H100_BF16_PEAK_FLOPS
    remaining = max(0, TIME_BUDGET - total_training_time)

    print(f"\rstep {step:05d} ({pct_done:.1f}%) | loss: {debiased_smooth_loss:.6f} | lrm: {lrm:.2f} | dt: {dt*1000:.0f}ms | tok/sec: {tok_per_sec:,} | mfu: {mfu:.1f}% | epoch: {epoch} | remaining: {remaining:.0f}s    ", end="", flush=True)

    # GC management (Python's GC causes ~500ms stalls)
    if step == 0:
        gc.collect()
        gc.freeze()
        gc.disable()
    elif (step + 1) % 5000 == 0:
        gc.collect()

    step += 1

    # Time's up — but only stop after warmup steps so we don't count compilation
    if step > 10 and total_training_time >= TIME_BUDGET:
        break

print()  # newline after \r training log

total_tokens = step * TOTAL_BATCH_SIZE

# Final eval
model.eval()
with autocast_ctx:
    val_bpb = evaluate_bpb(model, tokenizer, DEVICE_BATCH_SIZE)

# Final summary
t_end = time.time()
startup_time = t_start_training - t_start
steady_state_mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE * (step - 10) / total_training_time / H100_BF16_PEAK_FLOPS if total_training_time > 0 else 0
peak_vram_mb = torch.cuda.max_memory_allocated() / 1024 / 1024

print("---")
print(f"val_bpb:          {val_bpb:.6f}")
print(f"training_seconds: {total_training_time:.1f}")
print(f"total_seconds:    {t_end - t_start:.1f}")
print(f"peak_vram_mb:     {peak_vram_mb:.1f}")
print(f"mfu_percent:      {steady_state_mfu:.2f}")
print(f"total_tokens_M:   {total_tokens / 1e6:.1f}")
print(f"num_steps:        {step}")
print(f"num_params_M:     {num_params / 1e6:.1f}")
print(f"depth:            {DEPTH}")
print(f"run_seed:         {RUN_SEED}")


==> anc/crosshost_linux_anchor_base_conditions_4row.csv <==
base_order,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes
1,best_screened_10min_c07,screened_best,7,pilot,600,1.090745,-1,1,1,-1,1,6,72,0.05,262144,0.5,Lowest 10-minute pilot-screen condition; represents the designed-screen incumbent before local bridge refinement.
2,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,seeded_mean,600,1.0962923999999998,1,0,1,-1,1,8,64,0.05,262144,0.5,Lowest 10-minute seeded bridge mean at centered width; represents the reduced-space refinement target.
3,greedy_winner_10min_s15,greedy_winner,15,15,600,1.090276,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Lowest 10-minute val_bpb reached by same-host greedy search; comparison anchor for best-so-far search.
4,predeclared_control_c10,control,10,pilot,600,1.133801,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared pilot control outside the reduced low-penalty region; included to test whether longer-horizon training preserves separation from an unreduced recipe.


==> anc/followup_abce_dlow_16run_matrix.csv <==
condition_id,design_family,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,model_dim,num_heads,device_batch_size,window_pattern,weight_decay,embedding_lr,unembedding_lr,scalar_lr,warmup_ratio,generator
401,ABCE_full_factorial_D_low,-1,-1,-1,-1,-1,6,48,0.03,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
402,ABCE_full_factorial_D_low,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
403,ABCE_full_factorial_D_low,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
404,ABCE_full_factorial_D_low,-1,-1,1,-1,1,6,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
405,ABCE_full_factorial_D_low,-1,1,-1,-1,-1,6,72,0.03,262144,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
406,ABCE_full_factorial_D_low,-1,1,-1,-1,1,6,72,0.03,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
407,ABCE_full_factorial_D_low,-1,1,1,-1,-1,6,72,0.05,262144,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
408,ABCE_full_factorial_D_low,-1,1,1,-1,1,6,72,0.05,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
409,ABCE_full_factorial_D_low,1,-1,-1,-1,-1,8,48,0.03,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
410,ABCE_full_factorial_D_low,1,-1,-1,-1,1,8,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
411,ABCE_full_factorial_D_low,1,-1,1,-1,-1,8,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
412,ABCE_full_factorial_D_low,1,-1,1,-1,1,8,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
413,ABCE_full_factorial_D_low,1,1,-1,-1,-1,8,72,0.03,262144,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
414,ABCE_full_factorial_D_low,1,1,-1,-1,1,8,72,0.03,262144,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
415,ABCE_full_factorial_D_low,1,1,1,-1,-1,8,72,0.05,262144,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low
416,ABCE_full_factorial_D_low,1,1,1,-1,1,8,72,0.05,262144,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low


==> anc/followup_abce_dlow_16run_matrix_10min.csv <==
condition_id,design_family,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,model_dim,num_heads,device_batch_size,window_pattern,weight_decay,embedding_lr,unembedding_lr,scalar_lr,warmup_ratio,generator,time_budget
401,ABCE_full_factorial_D_low_10min,-1,-1,-1,-1,-1,6,48,0.03,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
402,ABCE_full_factorial_D_low_10min,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
403,ABCE_full_factorial_D_low_10min,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
404,ABCE_full_factorial_D_low_10min,-1,-1,1,-1,1,6,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
405,ABCE_full_factorial_D_low_10min,-1,1,-1,-1,-1,6,72,0.03,262144,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
406,ABCE_full_factorial_D_low_10min,-1,1,-1,-1,1,6,72,0.03,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
407,ABCE_full_factorial_D_low_10min,-1,1,1,-1,-1,6,72,0.05,262144,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
408,ABCE_full_factorial_D_low_10min,-1,1,1,-1,1,6,72,0.05,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
409,ABCE_full_factorial_D_low_10min,1,-1,-1,-1,-1,8,48,0.03,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
410,ABCE_full_factorial_D_low_10min,1,-1,-1,-1,1,8,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
411,ABCE_full_factorial_D_low_10min,1,-1,1,-1,-1,8,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
412,ABCE_full_factorial_D_low_10min,1,-1,1,-1,1,8,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
413,ABCE_full_factorial_D_low_10min,1,1,-1,-1,-1,8,72,0.03,262144,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
414,ABCE_full_factorial_D_low_10min,1,1,-1,-1,1,8,72,0.03,262144,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
415,ABCE_full_factorial_D_low_10min,1,1,1,-1,-1,8,72,0.05,262144,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600
416,ABCE_full_factorial_D_low_10min,1,1,1,-1,1,8,72,0.05,262144,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,full_factorial_ABCE_with_D_fixed_low,600


==> anc/full_screen_seeded_base_conditions_16row.csv <==
base_order,condition_key,source_condition_id,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes
1,c01,1,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
2,c02,2,-1,-1,-1,1,-1,6,48,0.03,524288,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
3,c03,3,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
4,c04,4,-1,-1,1,1,1,6,48,0.05,524288,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
5,c05,5,-1,1,-1,-1,-1,6,72,0.03,262144,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
6,c06,6,-1,1,-1,1,1,6,72,0.03,524288,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
7,c07,7,-1,1,1,-1,1,6,72,0.05,262144,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
8,c08,8,-1,1,1,1,-1,6,72,0.05,524288,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
9,c09,9,1,-1,-1,-1,-1,8,48,0.03,262144,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
10,c10,10,1,-1,-1,1,1,8,48,0.03,524288,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
11,c11,11,1,-1,1,-1,1,8,48,0.05,262144,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
12,c12,12,1,-1,1,1,-1,8,48,0.05,524288,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
13,c13,13,1,1,-1,-1,1,8,72,0.03,262144,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
14,c14,14,1,1,-1,1,-1,8,72,0.03,524288,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
15,c15,15,1,1,1,-1,-1,8,72,0.05,262144,0.25,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.
16,c16,16,1,1,1,1,1,8,72,0.05,524288,0.5,Original pilot screening condition expanded to independent seeds for replicated short-budget inference.


==> anc/long_horizon_anchor_12h_6run.csv <==
condition_id,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,seed_index,run_seed,time_budget,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes,base_order,execution_index
predeclared_control_c10-s02,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,202,43200,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried into the 12-hour anchor check to test whether longer-horizon training preserves separation from the high-penalty region.,3,1
best_bridge_10min_d8_ar64-s01,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,1,101,43200,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition from the reduced-space follow-up; carried forward to a 12-hour anchor check as the staged-method incumbent.,1,2
greedy_winner_10min_s15-s02,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,202,43200,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried into the 12-hour anchor check as the search-only comparator.,2,3
predeclared_control_c10-s01,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,1,101,43200,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried into the 12-hour anchor check to test whether longer-horizon training preserves separation from the high-penalty region.,3,4
greedy_winner_10min_s15-s01,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,1,101,43200,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried into the 12-hour anchor check as the search-only comparator.,2,5
best_bridge_10min_d8_ar64-s02,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,2,202,43200,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition from the reduced-space follow-up; carried forward to a 12-hour anchor check as the staged-method incumbent.,1,6


==> anc/long_horizon_anchor_24h_6run.csv <==
condition_id,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,seed_index,run_seed,time_budget,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes,base_order,execution_index
predeclared_control_c10-s02,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,2,202,86400,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried forward to a 24-hour continuation to test whether longer-horizon training preserves separation from the high-penalty region.,3,1
best_bridge_10min_d8_ar64-s02,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,2,202,86400,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition carried forward to a 24-hour continuation as the staged-method incumbent.,1,2
best_bridge_10min_d8_ar64-s01,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,1,101,86400,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition carried forward to a 24-hour continuation as the staged-method incumbent.,1,3
greedy_winner_10min_s15-s01,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,1,101,86400,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried forward to a 24-hour continuation as the search-only comparator.,2,4
predeclared_control_c10-s01,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,1,101,86400,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried forward to a 24-hour continuation to test whether longer-horizon training preserves separation from the high-penalty region.,3,5
greedy_winner_10min_s15-s02,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,2,202,86400,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried forward to a 24-hour continuation as the search-only comparator.,2,6


==> anc/long_horizon_anchor_24h_base_conditions_3row.csv <==
base_order,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes
1,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition carried forward to a 24-hour continuation as the staged-method incumbent.
2,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried forward to a 24-hour continuation as the search-only comparator.
3,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried forward to a 24-hour continuation to test whether longer-horizon training preserves separation from the high-penalty region.


==> anc/long_horizon_anchor_base_conditions_3row.csv <==
base_order,condition_key,comparison_role,source_condition_id,source_step_or_repeat,source_budget,source_anchor_mean_val_bpb,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,notes
1,best_bridge_10min_d8_ar64,bridge_best,bridge_d8_ar64,60min_mean,3600,0.9745109999999999,1,0,1,-1,1,8,64,0.05,262144,0.5,Best 60-minute bridge condition from the reduced-space follow-up; carried forward to a 12-hour anchor check as the staged-method incumbent.
2,greedy_winner_10min_s15,greedy_winner,15,60min_mean,3600,0.981837,-1,1,-1,-1,1,6,72,0.03,262144,0.5,Best 10-minute greedy incumbent carried into the 12-hour anchor check as the search-only comparator.
3,predeclared_control_c10,control,10,60min_mean,3600,1.00160425,1,-1,-1,1,1,8,48,0.03,524288,0.5,Predeclared unreduced control carried into the 12-hour anchor check to test whether longer-horizon training preserves separation from the high-penalty region.


==> anc/pilot_16run_design_matrix.csv <==
condition_id,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,model_dim,num_heads,device_batch_size,window_pattern,weight_decay,embedding_lr,unembedding_lr,scalar_lr,warmup_ratio,generator
1,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
2,-1,-1,-1,1,-1,6,48,0.03,524288,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
3,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
4,-1,-1,1,1,1,6,48,0.05,524288,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
5,-1,1,-1,-1,-1,6,72,0.03,262144,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
6,-1,1,-1,1,1,6,72,0.03,524288,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
7,-1,1,1,-1,1,6,72,0.05,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
8,-1,1,1,1,-1,6,72,0.05,524288,0.25,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
9,1,-1,-1,-1,-1,8,48,0.03,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
10,1,-1,-1,1,1,8,48,0.03,524288,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
11,1,-1,1,-1,1,8,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
12,1,-1,1,1,-1,8,48,0.05,524288,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
13,1,1,-1,-1,1,8,72,0.03,262144,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
14,1,1,-1,1,-1,8,72,0.03,524288,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
15,1,1,1,-1,-1,8,72,0.05,262144,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
16,1,1,1,1,1,8,72,0.05,524288,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D


==> anc/prepare.py <==
"""
One-time data preparation for autoresearch experiments.
Downloads data shards and trains a BPE tokenizer.

Usage:
    python prepare.py                  # full prep (download + tokenizer)
    python prepare.py --num-shards 8   # download only 8 shards (for testing)

Data and tokenizer are stored in ~/.cache/autoresearch/.
"""

import os
import sys
import time
import math
import argparse
import pickle
from multiprocessing import Pool

import requests
import pyarrow.parquet as pq
import rustbpe
import tiktoken
import torch

# ---------------------------------------------------------------------------
# Constants (fixed, do not modify)
# ---------------------------------------------------------------------------

MAX_SEQ_LEN = 2048       # context length
TIME_BUDGET = 300        # training time budget in seconds (5 minutes)
EVAL_TOKENS = 40 * 524288  # number of tokens for val eval

# ---------------------------------------------------------------------------
# Configuration
# ---------------------------------------------------------------------------

CACHE_DIR = os.path.join(os.path.expanduser("~"), ".cache", "autoresearch")
DATA_DIR = os.path.join(CACHE_DIR, "data")
TOKENIZER_DIR = os.path.join(CACHE_DIR, "tokenizer")
BASE_URL = "https://huggingface.co/datasets/karpathy/climbmix-400b-shuffle/resolve/main"
MAX_SHARD = 6542 # the last datashard is shard_06542.parquet
VAL_SHARD = MAX_SHARD  # pinned validation shard (shard_06542)
VAL_FILENAME = f"shard_{VAL_SHARD:05d}.parquet"
VOCAB_SIZE = 8192

# BPE split pattern (GPT-4 style, with \p{N}{1,2} instead of {1,3})
SPLIT_PATTERN = r"""'(?i:[sdmt]|ll|ve|re)|[^\r\n\p{L}\p{N}]?+\p{L}+|\p{N}{1,2}| ?[^\s\p{L}\p{N}]++[\r\n]*|\s*[\r\n]|\s+(?!\S)|\s+"""

SPECIAL_TOKENS = [f"<|reserved_{i}|>" for i in range(4)]
BOS_TOKEN = "<|reserved_0|>"

# ---------------------------------------------------------------------------
# Data download
# ---------------------------------------------------------------------------

def download_single_shard(index):
    """Download one parquet shard with retries. Returns True on success."""
    filename = f"shard_{index:05d}.parquet"
    filepath = os.path.join(DATA_DIR, filename)
    if os.path.exists(filepath):
        return True

    url = f"{BASE_URL}/{filename}"
    max_attempts = 5
    for attempt in range(1, max_attempts + 1):
        try:
            response = requests.get(url, stream=True, timeout=30)
            response.raise_for_status()
            temp_path = filepath + ".tmp"
            with open(temp_path, "wb") as f:
                for chunk in response.iter_content(chunk_size=1024 * 1024):
                    if chunk:
                        f.write(chunk)
            os.rename(temp_path, filepath)
            print(f"  Downloaded {filename}")
            return True
        except (requests.RequestException, IOError) as e:
            print(f"  Attempt {attempt}/{max_attempts} failed for {filename}: {e}")
            for path in [filepath + ".tmp", filepath]:
                if os.path.exists(path):
                    try:
                        os.remove(path)
                    except OSError:
                        pass
            if attempt < max_attempts:
                time.sleep(2 ** attempt)
    return False


def download_data(num_shards, download_workers=8):
    """Download training shards + pinned validation shard."""
    os.makedirs(DATA_DIR, exist_ok=True)
    num_train = min(num_shards, MAX_SHARD)
    ids = list(range(num_train))
    if VAL_SHARD not in ids:
        ids.append(VAL_SHARD)

    # Count what's already downloaded
    existing = sum(1 for i in ids if os.path.exists(os.path.join(DATA_DIR, f"shard_{i:05d}.parquet")))
    if existing == len(ids):
        print(f"Data: all {len(ids)} shards already downloaded at {DATA_DIR}")
        return

    needed = len(ids) - existing
    print(f"Data: downloading {needed} shards ({existing} already exist)...")

    workers = max(1, min(download_workers, needed))
    with Pool(processes=workers) as pool:
        results = pool.map(download_single_shard, ids)

    ok = sum(1 for r in results if r)
    print(f"Data: {ok}/{len(ids)} shards ready at {DATA_DIR}")

# ---------------------------------------------------------------------------
# Tokenizer training
# ---------------------------------------------------------------------------

def list_parquet_files():
    """Return sorted list of parquet file paths in the data directory."""
    files = sorted(f for f in os.listdir(DATA_DIR) if f.endswith(".parquet") and not f.endswith(".tmp"))
    return [os.path.join(DATA_DIR, f) for f in files]


def text_iterator(max_chars=1_000_000_000, doc_cap=10_000):
    """Yield documents from training split (all shards except pinned val shard)."""
    parquet_paths = [p for p in list_parquet_files() if not p.endswith(VAL_FILENAME)]
    nchars = 0
    for filepath in parquet_paths:
        pf = pq.ParquetFile(filepath)
        for rg_idx in range(pf.num_row_groups):
            rg = pf.read_row_group(rg_idx)
            for text in rg.column("text").to_pylist():
                doc = text[:doc_cap] if len(text) > doc_cap else text
                nchars += len(doc)
                yield doc
                if nchars >= max_chars:
                    return


def train_tokenizer():
    """Train BPE tokenizer using rustbpe, save as tiktoken pickle."""
    tokenizer_pkl = os.path.join(TOKENIZER_DIR, "tokenizer.pkl")
    token_bytes_path = os.path.join(TOKENIZER_DIR, "token_bytes.pt")

    if os.path.exists(tokenizer_pkl) and os.path.exists(token_bytes_path):
        print(f"Tokenizer: already trained at {TOKENIZER_DIR}")
        return

    os.makedirs(TOKENIZER_DIR, exist_ok=True)

    parquet_files = list_parquet_files()
    if len(parquet_files) < 2:
        print("Tokenizer: need at least 2 data shards (1 train + 1 val). Download more data first.")
        sys.exit(1)

    # --- Train with rustbpe ---
    print("Tokenizer: training BPE tokenizer...")
    t0 = time.time()

    tokenizer = rustbpe.Tokenizer()
    vocab_size_no_special = VOCAB_SIZE - len(SPECIAL_TOKENS)
    tokenizer.train_from_iterator(text_iterator(), vocab_size_no_special, pattern=SPLIT_PATTERN)

    # Build tiktoken encoding from trained merges
    pattern = tokenizer.get_pattern()
    mergeable_ranks = {bytes(k): v for k, v in tokenizer.get_mergeable_ranks()}
    tokens_offset = len(mergeable_ranks)
    special_tokens = {name: tokens_offset + i for i, name in enumerate(SPECIAL_TOKENS)}
    enc = tiktoken.Encoding(
        name="rustbpe",
        pat_str=pattern,
        mergeable_ranks=mergeable_ranks,
        special_tokens=special_tokens,
    )

    # Save tokenizer
    with open(tokenizer_pkl, "wb") as f:
        pickle.dump(enc, f)

    t1 = time.time()
    print(f"Tokenizer: trained in {t1 - t0:.1f}s, saved to {tokenizer_pkl}")

    # --- Build token_bytes lookup for BPB evaluation ---
    print("Tokenizer: building token_bytes lookup...")
    special_set = set(SPECIAL_TOKENS)
    token_bytes_list = []
    for token_id in range(enc.n_vocab):
        token_str = enc.decode([token_id])
        if token_str in special_set:
            token_bytes_list.append(0)
        else:
            token_bytes_list.append(len(token_str.encode("utf-8")))
    token_bytes_tensor = torch.tensor(token_bytes_list, dtype=torch.int32)
    torch.save(token_bytes_tensor, token_bytes_path)
    print(f"Tokenizer: saved token_bytes to {token_bytes_path}")

    # Sanity check
    test = "Hello world! Numbers: 123. Unicode: 你好"
    encoded = enc.encode_ordinary(test)
    decoded = enc.decode(encoded)
    assert decoded == test, f"Tokenizer roundtrip failed: {test!r} -> {decoded!r}"
    print(f"Tokenizer: sanity check passed (vocab_size={enc.n_vocab})")

# ---------------------------------------------------------------------------
# Runtime utilities (imported by train.py)
# ---------------------------------------------------------------------------

class Tokenizer:
    """Minimal tokenizer wrapper. Training is handled above."""

    def __init__(self, enc):
        self.enc = enc
        self.bos_token_id = enc.encode_single_token(BOS_TOKEN)

    @classmethod
    def from_directory(cls, tokenizer_dir=TOKENIZER_DIR):
        with open(os.path.join(tokenizer_dir, "tokenizer.pkl"), "rb") as f:
            enc = pickle.load(f)
        return cls(enc)

    def get_vocab_size(self):
        return self.enc.n_vocab

    def get_bos_token_id(self):
        return self.bos_token_id

    def encode(self, text, prepend=None, num_threads=8):
        if prepend is not None:
            prepend_id = prepend if isinstance(prepend, int) else self.enc.encode_single_token(prepend)
        if isinstance(text, str):
            ids = self.enc.encode_ordinary(text)
            if prepend is not None:
                ids.insert(0, prepend_id)
        elif isinstance(text, list):
            ids = self.enc.encode_ordinary_batch(text, num_threads=num_threads)
            if prepend is not None:
                for row in ids:
                    row.insert(0, prepend_id)
        else:
            raise ValueError(f"Invalid input type: {type(text)}")
        return ids

    def decode(self, ids):
        return self.enc.decode(ids)


def get_token_bytes(device="cpu"):
    path = os.path.join(TOKENIZER_DIR, "token_bytes.pt")
    with open(path, "rb") as f:
        return torch.load(f, map_location=device)


def _document_batches(split, tokenizer_batch_size=128):
    """Infinite iterator over document batches from parquet files."""
    parquet_paths = list_parquet_files()
    assert len(parquet_paths) > 0, "No parquet files found. Run prepare.py first."
    val_path = os.path.join(DATA_DIR, VAL_FILENAME)
    if split == "train":
        parquet_paths = [p for p in parquet_paths if p != val_path]
        assert len(parquet_paths) > 0, "No training shards found."
    else:
        parquet_paths = [val_path]
    epoch = 1
    while True:
        for filepath in parquet_paths:
            pf = pq.ParquetFile(filepath)
            for rg_idx in range(pf.num_row_groups):
                rg = pf.read_row_group(rg_idx)
                batch = rg.column('text').to_pylist()
                for i in range(0, len(batch), tokenizer_batch_size):
                    yield batch[i:i+tokenizer_batch_size], epoch
        epoch += 1


def make_dataloader(tokenizer, B, T, split, buffer_size=1000):
    """
    BOS-aligned dataloader with best-fit packing.
    Every row starts with BOS. Documents packed using best-fit to minimize cropping.
    When no document fits remaining space, crops shortest doc to fill exactly.
    100% utilization (no padding).
    """
    assert split in ["train", "val"]
    row_capacity = T + 1
    batches = _document_batches(split)
    bos_token = tokenizer.get_bos_token_id()
    doc_buffer = []
    epoch = 1

    def refill_buffer():
        nonlocal epoch
        doc_batch, epoch = next(batches)
        token_lists = tokenizer.encode(doc_batch, prepend=bos_token)
        doc_buffer.extend(token_lists)

    # Pre-allocate buffers: [inputs (B*T) | targets (B*T)]
    row_buffer = torch.empty((B, row_capacity), dtype=torch.long)
    cpu_buffer = torch.empty(2 * B * T, dtype=torch.long, pin_memory=True)
    gpu_buffer = torch.empty(2 * B * T, dtype=torch.long, device="cuda")
    cpu_inputs = cpu_buffer[:B * T].view(B, T)
    cpu_targets = cpu_buffer[B * T:].view(B, T)
    inputs = gpu_buffer[:B * T].view(B, T)
    targets = gpu_buffer[B * T:].view(B, T)

    while True:
        for row_idx in range(B):
            pos = 0
            while pos < row_capacity:
                while len(doc_buffer) < buffer_size:
                    refill_buffer()

                remaining = row_capacity - pos

                # Find largest doc that fits entirely
                best_idx = -1
                best_len = 0
                for i, doc in enumerate(doc_buffer):
                    doc_len = len(doc)
                    if doc_len <= remaining and doc_len > best_len:
                        best_idx = i
                        best_len = doc_len

                if best_idx >= 0:
                    doc = doc_buffer.pop(best_idx)
                    row_buffer[row_idx, pos:pos + len(doc)] = torch.tensor(doc, dtype=torch.long)
                    pos += len(doc)
                else:
                    # No doc fits — crop shortest to fill remaining
                    shortest_idx = min(range(len(doc_buffer)), key=lambda i: len(doc_buffer[i]))
                    doc = doc_buffer.pop(shortest_idx)
                    row_buffer[row_idx, pos:pos + remaining] = torch.tensor(doc[:remaining], dtype=torch.long)
                    pos += remaining

        cpu_inputs.copy_(row_buffer[:, :-1])
        cpu_targets.copy_(row_buffer[:, 1:])
        gpu_buffer.copy_(cpu_buffer, non_blocking=True)
        yield inputs, targets, epoch

# ---------------------------------------------------------------------------
# Evaluation (DO NOT CHANGE — this is the fixed metric)
# ---------------------------------------------------------------------------

@torch.no_grad()
def evaluate_bpb(model, tokenizer, batch_size):
    """
    Bits per byte (BPB): vocab size-independent evaluation metric.
    Sums per-token cross-entropy (in nats), sums target byte lengths,
    then converts nats/byte to bits/byte. Special tokens (byte length 0)
    are excluded from both sums.
    Uses fixed MAX_SEQ_LEN so results are comparable across configs.
    """
    token_bytes = get_token_bytes(device="cuda")
    val_loader = make_dataloader(tokenizer, batch_size, MAX_SEQ_LEN, "val")
    steps = EVAL_TOKENS // (batch_size * MAX_SEQ_LEN)
    total_nats = 0.0
    total_bytes = 0
    for _ in range(steps):
        x, y, _ = next(val_loader)
        loss_flat = model(x, y, reduction='none').view(-1)
        y_flat = y.view(-1)
        nbytes = token_bytes[y_flat]
        mask = nbytes > 0
        total_nats += (loss_flat * mask).sum().item()
        total_bytes += nbytes.sum().item()
    return total_nats / (math.log(2) * total_bytes)

# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Prepare data and tokenizer for autoresearch")
    parser.add_argument("--num-shards", type=int, default=10, help="Number of training shards to download (-1 = all). Val shard is always pinned.")
    parser.add_argument("--download-workers", type=int, default=8, help="Number of parallel download workers")
    args = parser.parse_args()

    num_shards = MAX_SHARD if args.num_shards == -1 else args.num_shards

    print(f"Cache directory: {CACHE_DIR}")
    print()

    # Step 1: Download data
    download_data(num_shards, download_workers=args.download_workers)
    print()

    # Step 2: Train tokenizer
    train_tokenizer()
    print()
    print("Done! Ready to train.")


==> anc/pyproject.toml <==
[project]
name = "autoresearch"
version = "0.1.0"
description = "Runner dependencies for micro-pretraining experiments"
requires-python = ">=3.10"
dependencies = [
    "kernels>=0.11.7",
    "matplotlib>=3.10.8",
    "numpy>=2.2.6",
    "pandas>=2.3.3",
    "pyarrow>=21.0.0",
    "requests>=2.32.0",
    "rustbpe>=0.1.0",
    "tiktoken>=0.11.0",
    "torch==2.9.1",
]

[tool.uv.sources]
torch = [
    { index = "pytorch-cu128" },
]

[[tool.uv.index]]
name = "pytorch-cu128"
url = "https://download.pytorch.org/whl/cu128"
explicit = true


==> anc/replication_12run_matrix.csv <==
condition_id,source_condition_id,source_bucket,replicate_id,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,model_dim,num_heads,device_batch_size,window_pattern,weight_decay,embedding_lr,unembedding_lr,scalar_lr,warmup_ratio,generator
301,3,best,1,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
302,3,best,2,-1,-1,1,-1,-1,6,48,0.05,262144,0.25,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
303,1,best,1,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
304,1,best,2,-1,-1,-1,-1,1,6,48,0.03,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
305,11,best,1,1,-1,1,-1,1,8,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
306,11,best,2,1,-1,1,-1,1,8,48,0.05,262144,0.5,384,3,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
307,7,best,1,-1,1,1,-1,1,6,72,0.05,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
308,7,best,2,-1,1,1,-1,1,6,72,0.05,262144,0.5,512,4,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
309,14,control,1,1,1,-1,1,-1,8,72,0.03,524288,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
310,14,control,2,1,1,-1,1,-1,8,72,0.03,524288,0.25,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
311,16,control,1,1,1,1,1,1,8,72,0.05,524288,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D
312,16,control,2,1,1,1,1,1,8,72,0.05,524288,0.5,640,5,32,SSSL,0.2,0.6,0.004,0.5,0.0,E=A*B*C*D


==> anc/seed_confirmation_base_conditions_6row.csv <==
base_order,condition_key,selection_bucket,source_condition_id,notes,A,B,C,D,E,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio
1,best_c03,best,3,Best pilot extreme across the 2/5/10 minute screens.,-1,-1,1,-1,-1,6,48,0.05,262144,0.25
2,best_c01,best,1,Second-best pilot extreme with lower matrix LR and alternate warmdown setting.,-1,-1,-1,-1,1,6,48,0.03,262144,0.5
3,worst_c14,worst,14,Worst pilot extreme with large batch and low matrix LR.,1,1,-1,1,-1,8,72,0.03,524288,0.25
4,worst_c16,worst,16,Worst pilot extreme with large batch and high matrix LR.,1,1,1,1,1,8,72,0.05,524288,0.5
5,bridge_d6_ar64,bridge,cp_bridge_existing,Existing AR=64 bridge condition carried over from the center-point package.,-1,0,1,-1,1,6,64,0.05,262144,0.5
6,bridge_d8_ar64,bridge,cp_bridge_new,New AR=64 bridge condition to probe depth at centered width under favorable optimization settings.,1,0,1,-1,1,8,64,0.05,262144,0.5


==> anc/table1_run_manifest_2026-04-27.csv <==
package,host,regime,budgets,rows
pilot screening,Windows A100,legacy fixed-seed,"2, 5, 10 min",48
extreme-condition replication,Windows A100,legacy fixed-seed,"2, 10 min",20
D-fixed follow-up original + rerun,Windows A100,legacy fixed-seed,"5, 10 min",64
same-host greedy baselines,Windows A100,legacy fixed-seed,"5, 10 min",70
centered-width bridge probes,Windows A100,legacy fixed-seed,"2, 5, 10 min",9
targeted seed confirmation,Windows A100,explicit seeded reruns,"2, 5, 10 min",90
full seeded screens,Windows A100,explicit seeded reruns,"5, 10 min",160
random-search baseline,Windows A100,matched-cost independent draws,10 min,80
60-minute bridge package,Windows A100,explicit seeded reruns,60 min,16
Linux cross-host anchors,Linux L40S,explicit seeded reruns,"10, 60 min",32
Windows 12h anchors,Windows A100,explicit seeded reruns,12 h,6
Linux 12h anchors,Linux L40S,explicit seeded reruns,12 h,6
Windows 24h anchors,Windows A100,explicit seeded reruns,24 h,6
Linux 24h anchors,Linux L40S,explicit seeded reruns,24 h,6


==> anc/table1_run_manifest_2026-04-27.json <==
{
  "packages": [
    {
      "package": "pilot screening",
      "host": "Windows A100",
      "regime": "legacy fixed-seed",
      "budgets": ["2 min", "5 min", "10 min"],
      "rows": 48
    },
    {
      "package": "extreme-condition replication",
      "host": "Windows A100",
      "regime": "legacy fixed-seed",
      "budgets": ["2 min", "10 min"],
      "rows": 20
    },
    {
      "package": "D-fixed follow-up original + rerun",
      "host": "Windows A100",
      "regime": "legacy fixed-seed",
      "budgets": ["5 min", "10 min"],
      "rows": 64
    },
    {
      "package": "same-host greedy baselines",
      "host": "Windows A100",
      "regime": "legacy fixed-seed",
      "budgets": ["5 min", "10 min"],
      "rows": 70
    },
    {
      "package": "centered-width bridge probes",
      "host": "Windows A100",
      "regime": "legacy fixed-seed",
      "budgets": ["2 min", "5 min", "10 min"],
      "rows": 9
    },
    {
      "package": "targeted seed confirmation",
      "host": "Windows A100",
      "regime": "explicit seeded reruns",
      "budgets": ["2 min", "5 min", "10 min"],
      "rows": 90
    },
    {
      "package": "full seeded screens",
      "host": "Windows A100",
      "regime": "explicit seeded reruns",
      "budgets": ["5 min", "10 min"],
      "rows": 160
    },
    {
      "package": "random-search baseline",
      "host": "Windows A100",
      "regime": "matched-cost independent draws",
      "budgets": ["10 min"],
      "rows": 80
    },
    {
      "package": "60-minute bridge package",
      "host": "Windows A100",
      "regime": "explicit seeded reruns",
      "budgets": ["60 min"],
      "rows": 16
    },
    {
      "package": "Linux cross-host anchors",
      "host": "Linux L40S",
      "regime": "explicit seeded reruns",
      "budgets": ["10 min", "60 min"],
      "rows": 32
    },
    {
      "package": "Windows 12h anchors",
      "host": "Windows A100",
      "regime": "explicit seeded reruns",
      "budgets": ["12 h"],
      "rows": 6
    },
    {
      "package": "Linux 12h anchors",
      "host": "Linux L40S",
      "regime": "explicit seeded reruns",
      "budgets": ["12 h"],
      "rows": 6
    },
    {
      "package": "Windows 24h anchors",
      "host": "Windows A100",
      "regime": "explicit seeded reruns",
      "budgets": ["24 h"],
      "rows": 6
    },
    {
      "package": "Linux 24h anchors",
      "host": "Linux L40S",
      "regime": "explicit seeded reruns",
      "budgets": ["24 h"],
      "rows": 6
    }
  ],
  "totals": {
    "all_rows": 613,
    "windows_a100_rows": 569,
    "linux_l40s_rows": 44
  }
}


==> anc/train.py <==
"""
Autoresearch pretraining script. Single-GPU, single-file.
Cherry-picked and simplified from nanochat.
Usage: uv run train.py
"""

import os
os.environ["PYTORCH_ALLOC_CONF"] = "expandable_segments:True"
os.environ["HF_HUB_DISABLE_PROGRESS_BARS"] = "1"

import gc
import math
import time
from dataclasses import dataclass, asdict

import torch
import torch.nn as nn
import torch.nn.functional as F

from kernels import get_kernel
cap = torch.cuda.get_device_capability()
# varunneal's FA3 is Hopper only, use kernels-community on non-Hopper GPUs
repo = "varunneal/flash-attention-3" if cap == (9, 0) else "kernels-community/flash-attn3"
fa3 = get_kernel(repo).flash_attn_interface

from prepare import MAX_SEQ_LEN, TIME_BUDGET, Tokenizer, make_dataloader, evaluate_bpb

# ---------------------------------------------------------------------------
# GPT Model
# ---------------------------------------------------------------------------

@dataclass
class GPTConfig:
    sequence_len: int = 2048
    vocab_size: int = 32768
    n_layer: int = 12
    n_head: int = 6
    n_kv_head: int = 6
    n_embd: int = 768
    window_pattern: str = "SSSL"


def norm(x):
    return F.rms_norm(x, (x.size(-1),))


def has_ve(layer_idx, n_layer):
    """Returns True if layer should have Value Embedding (alternating, last always included)."""
    return layer_idx % 2 == (n_layer - 1) % 2


def apply_rotary_emb(x, cos, sin):
    assert x.ndim == 4
    d = x.shape[3] // 2
    x1, x2 = x[..., :d], x[..., d:]
    y1 = x1 * cos + x2 * sin
    y2 = x1 * (-sin) + x2 * cos
    return torch.cat([y1, y2], 3)


class CausalSelfAttention(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.n_head = config.n_head
        self.n_kv_head = config.n_kv_head
        self.n_embd = config.n_embd
        self.head_dim = self.n_embd // self.n_head
        assert self.n_embd % self.n_head == 0
        assert self.n_kv_head <= self.n_head and self.n_head % self.n_kv_head == 0
        self.c_q = nn.Linear(self.n_embd, self.n_head * self.head_dim, bias=False)
        self.c_k = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_v = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_proj = nn.Linear(self.n_embd, self.n_embd, bias=False)
        self.ve_gate_channels = 32
        self.ve_gate = nn.Linear(self.ve_gate_channels, self.n_kv_head, bias=False) if has_ve(layer_idx, config.n_layer) else None

    def forward(self, x, ve, cos_sin, window_size):
        B, T, C = x.size()
        q = self.c_q(x).view(B, T, self.n_head, self.head_dim)
        k = self.c_k(x).view(B, T, self.n_kv_head, self.head_dim)
        v = self.c_v(x).view(B, T, self.n_kv_head, self.head_dim)

        # Value residual (ResFormer): mix in value embedding with input-dependent gate per head
        if ve is not None:
            ve = ve.view(B, T, self.n_kv_head, self.head_dim)
            gate = 2 * torch.sigmoid(self.ve_gate(x[..., :self.ve_gate_channels]))
            v = v + gate.unsqueeze(-1) * ve

        cos, sin = cos_sin
        q, k = apply_rotary_emb(q, cos, sin), apply_rotary_emb(k, cos, sin)
        q, k = norm(q), norm(k)

        y = fa3.flash_attn_func(q, k, v, causal=True, window_size=window_size)
        y = y.contiguous().view(B, T, -1)
        y = self.c_proj(y)
        return y


class MLP(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.c_fc = nn.Linear(config.n_embd, 4 * config.n_embd, bias=False)
        self.c_proj = nn.Linear(4 * config.n_embd, config.n_embd, bias=False)

    def forward(self, x):
        x = self.c_fc(x)
        x = F.relu(x).square()
        x = self.c_proj(x)
        return x


class Block(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.attn = CausalSelfAttention(config, layer_idx)
        self.mlp = MLP(config)

    def forward(self, x, ve, cos_sin, window_size):
        x = x + self.attn(norm(x), ve, cos_sin, window_size)
        x = x + self.mlp(norm(x))
        return x


class GPT(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.window_sizes = self._compute_window_sizes(config)
        self.transformer = nn.ModuleDict({
            "wte": nn.Embedding(config.vocab_size, config.n_embd),
            "h": nn.ModuleList([Block(config, i) for i in range(config.n_layer)]),
        })
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.resid_lambdas = nn.Parameter(torch.ones(config.n_layer))
        self.x0_lambdas = nn.Parameter(torch.zeros(config.n_layer))
        # Value embeddings
        head_dim = config.n_embd // config.n_head
        kv_dim = config.n_kv_head * head_dim
        self.value_embeds = nn.ModuleDict({
            str(i): nn.Embedding(config.vocab_size, kv_dim)
            for i in range(config.n_layer) if has_ve(i, config.n_layer)
        })
        # Rotary embeddings
        self.rotary_seq_len = config.sequence_len * 10
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.register_buffer("cos", cos, persistent=False)
        self.register_buffer("sin", sin, persistent=False)

    @torch.no_grad()
    def init_weights(self):
        # Embedding and unembedding
        torch.nn.init.normal_(self.transformer.wte.weight, mean=0.0, std=1.0)
        torch.nn.init.normal_(self.lm_head.weight, mean=0.0, std=0.001)
        # Transformer blocks
        n_embd = self.config.n_embd
        s = 3**0.5 * n_embd**-0.5
        for block in self.transformer.h:
            torch.nn.init.uniform_(block.attn.c_q.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_k.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_v.weight, -s, s)
            torch.nn.init.zeros_(block.attn.c_proj.weight)
            torch.nn.init.uniform_(block.mlp.c_fc.weight, -s, s)
            torch.nn.init.zeros_(block.mlp.c_proj.weight)
        # Per-layer scalars
        self.resid_lambdas.fill_(1.0)
        self.x0_lambdas.fill_(0.1)
        # Value embeddings
        for ve in self.value_embeds.values():
            torch.nn.init.uniform_(ve.weight, -s, s)
        # Gate weights init to zero (sigmoid(0)=0.5, scaled by 2 -> 1.0 = neutral)
        for block in self.transformer.h:
            if block.attn.ve_gate is not None:
                torch.nn.init.zeros_(block.attn.ve_gate.weight)
        # Rotary embeddings
        head_dim = self.config.n_embd // self.config.n_head
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.cos, self.sin = cos, sin
        # Cast embeddings to bf16
        self.transformer.wte.to(dtype=torch.bfloat16)
        for ve in self.value_embeds.values():
            ve.to(dtype=torch.bfloat16)

    def _precompute_rotary_embeddings(self, seq_len, head_dim, base=10000, device=None):
        if device is None:
            device = self.transformer.wte.weight.device
        channel_range = torch.arange(0, head_dim, 2, dtype=torch.float32, device=device)
        inv_freq = 1.0 / (base ** (channel_range / head_dim))
        t = torch.arange(seq_len, dtype=torch.float32, device=device)
        freqs = torch.outer(t, inv_freq)
        cos, sin = freqs.cos(), freqs.sin()
        cos, sin = cos.bfloat16(), sin.bfloat16()
        cos, sin = cos[None, :, None, :], sin[None, :, None, :]
        return cos, sin

    def _compute_window_sizes(self, config):
        pattern = config.window_pattern.upper()
        assert all(c in "SL" for c in pattern)
        long_window = config.sequence_len
        short_window = long_window // 2
        char_to_window = {"L": (long_window, 0), "S": (short_window, 0)}
        window_sizes = []
        for layer_idx in range(config.n_layer):
            char = pattern[layer_idx % len(pattern)]
            window_sizes.append(char_to_window[char])
        window_sizes[-1] = (long_window, 0)
        return window_sizes

    def estimate_flops(self):
        """Estimated FLOPs per token (forward + backward)."""
        nparams = sum(p.numel() for p in self.parameters())
        value_embeds_numel = sum(ve.weight.numel() for ve in self.value_embeds.values())
        nparams_exclude = (self.transformer.wte.weight.numel() + value_embeds_numel +
                          self.resid_lambdas.numel() + self.x0_lambdas.numel())
        h = self.config.n_head
        q = self.config.n_embd // self.config.n_head
        t = self.config.sequence_len
        attn_flops = 0
        for window_size in self.window_sizes:
            window = window_size[0]
            effective_seq = t if window < 0 else min(window, t)
            attn_flops += 12 * h * q * effective_seq
        return 6 * (nparams - nparams_exclude) + attn_flops

    def num_scaling_params(self):
        wte = sum(p.numel() for p in self.transformer.wte.parameters())
        value_embeds = sum(p.numel() for p in self.value_embeds.parameters())
        lm_head = sum(p.numel() for p in self.lm_head.parameters())
        transformer_matrices = sum(p.numel() for p in self.transformer.h.parameters())
        scalars = self.resid_lambdas.numel() + self.x0_lambdas.numel()
        total = wte + value_embeds + lm_head + transformer_matrices + scalars
        return {
            'wte': wte, 'value_embeds': value_embeds, 'lm_head': lm_head,
            'transformer_matrices': transformer_matrices, 'scalars': scalars, 'total': total,
        }

    def setup_optimizer(self, unembedding_lr=0.004, embedding_lr=0.2, matrix_lr=0.02,
                        weight_decay=0.0, adam_betas=(0.8, 0.95), scalar_lr=0.5):
        model_dim = self.config.n_embd
        matrix_params = list(self.transformer.h.parameters())
        value_embeds_params = list(self.value_embeds.parameters())
        embedding_params = list(self.transformer.wte.parameters())
        lm_head_params = list(self.lm_head.parameters())
        resid_params = [self.resid_lambdas]
        x0_params = [self.x0_lambdas]
        assert len(list(self.parameters())) == (len(matrix_params) + len(embedding_params) +
            len(lm_head_params) + len(value_embeds_params) + len(resid_params) + len(x0_params))
        # Scale LR ∝ 1/√dmodel (tuned at 768 dim)
        dmodel_lr_scale = (model_dim / 768) ** -0.5
        print(f"Scaling AdamW LRs by 1/sqrt({model_dim}/768) = {dmodel_lr_scale:.6f}")
        param_groups = [
            dict(kind='adamw', params=lm_head_params, lr=unembedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=embedding_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=value_embeds_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=resid_params, lr=scalar_lr * 0.01, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=x0_params, lr=scalar_lr, betas=(0.96, 0.95), eps=1e-10, weight_decay=0.0),
        ]
        for shape in sorted({p.shape for p in matrix_params}):
            group_params = [p for p in matrix_params if p.shape == shape]
            param_groups.append(dict(
                kind='muon', params=group_params, lr=matrix_lr,
                momentum=0.95, ns_steps=5, beta2=0.95, weight_decay=weight_decay,
            ))
        optimizer = MuonAdamW(param_groups)
        for group in optimizer.param_groups:
            group["initial_lr"] = group["lr"]
        return optimizer

    def forward(self, idx, targets=None, reduction='mean'):
        B, T = idx.size()
        assert T <= self.cos.size(1)
        cos_sin = self.cos[:, :T], self.sin[:, :T]

        x = self.transformer.wte(idx)
        x = norm(x)
        x0 = x
        for i, block in enumerate(self.transformer.h):
            x = self.resid_lambdas[i] * x + self.x0_lambdas[i] * x0
            ve = self.value_embeds[str(i)](idx) if str(i) in self.value_embeds else None
            x = block(x, ve, cos_sin, self.window_sizes[i])
        x = norm(x)

        softcap = 15
        logits = self.lm_head(x)
        logits = logits.float()
        logits = softcap * torch.tanh(logits / softcap)

        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1),
                                   ignore_index=-1, reduction=reduction)
            return loss
        return logits

# ---------------------------------------------------------------------------
# Optimizer (MuonAdamW, single GPU only)
# ---------------------------------------------------------------------------

polar_express_coeffs = [
    (8.156554524902461, -22.48329292557795, 15.878769915207462),
    (4.042929935166739, -2.808917465908714, 0.5000178451051316),
    (3.8916678022926607, -2.772484153217685, 0.5060648178503393),
    (3.285753657755655, -2.3681294933425376, 0.46449024233003106),
    (2.3465413258596377, -1.7097828382687081, 0.42323551169305323),
]

@torch.compile(dynamic=False, fullgraph=True)
def adamw_step_fused(p, grad, exp_avg, exp_avg_sq, step_t, lr_t, beta1_t, beta2_t, eps_t, wd_t):
    p.mul_(1 - lr_t * wd_t)
    exp_avg.lerp_(grad, 1 - beta1_t)
    exp_avg_sq.lerp_(grad.square(), 1 - beta2_t)
    bias1 = 1 - beta1_t ** step_t
    bias2 = 1 - beta2_t ** step_t
    denom = (exp_avg_sq / bias2).sqrt() + eps_t
    step_size = lr_t / bias1
    p.add_(exp_avg / denom, alpha=-step_size)

@torch.compile(dynamic=False, fullgraph=True)
def muon_step_fused(stacked_grads, stacked_params, momentum_buffer, second_momentum_buffer,
                    momentum_t, lr_t, wd_t, beta2_t, ns_steps, red_dim):
    # Nesterov momentum
    momentum = momentum_t.to(stacked_grads.dtype)
    momentum_buffer.lerp_(stacked_grads, 1 - momentum)
    g = stacked_grads.lerp_(momentum_buffer, momentum)
    # Polar express orthogonalization
    X = g.bfloat16()
    X = X / (X.norm(dim=(-2, -1), keepdim=True) * 1.02 + 1e-6)
    if g.size(-2) > g.size(-1):
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X.mT @ X
            B = b * A + c * (A @ A)
            X = a * X + X @ B
    else:
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X @ X.mT
            B = b * A + c * (A @ A)
            X = a * X + B @ X
    g = X
    # NorMuon variance reduction
    beta2 = beta2_t.to(g.dtype)
    v_mean = g.float().square().mean(dim=red_dim, keepdim=True)
    red_dim_size = g.size(red_dim)
    v_norm_sq = v_mean.sum(dim=(-2, -1), keepdim=True) * red_dim_size
    v_norm = v_norm_sq.sqrt()
    second_momentum_buffer.lerp_(v_mean.to(dtype=second_momentum_buffer.dtype), 1 - beta2)
    step_size = second_momentum_buffer.clamp_min(1e-10).rsqrt()
    scaled_sq_sum = (v_mean * red_dim_size) * step_size.float().square()
    v_norm_new = scaled_sq_sum.sum(dim=(-2, -1), keepdim=True).sqrt()
    final_scale = step_size * (v_norm / v_norm_new.clamp_min(1e-10))
    g = g * final_scale.to(g.dtype)
    # Cautious weight decay + parameter update
    lr = lr_t.to(g.dtype)
    wd = wd_t.to(g.dtype)
    mask = (g * stacked_params) >= 0
    stacked_params.sub_(lr * g + lr * wd * stacked_params * mask)


class MuonAdamW(torch.optim.Optimizer):
    """Combined optimizer: Muon for 2D matrix params, AdamW for others."""

    def __init__(self, param_groups):
        super().__init__(param_groups, defaults={})
        # 0-D CPU tensors to avoid torch.compile recompilation when values change
        self._adamw_step_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta1_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_eps_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_momentum_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")

    def _step_adamw(self, group):
        for p in group['params']:
            if p.grad is None:
                continue
            grad = p.grad
            state = self.state[p]
            if not state:
                state['step'] = 0
                state['exp_avg'] = torch.zeros_like(p)
                state['exp_avg_sq'] = torch.zeros_like(p)
            state['step'] += 1
            self._adamw_step_t.fill_(state['step'])
            self._adamw_lr_t.fill_(group['lr'])
            self._adamw_beta1_t.fill_(group['betas'][0])
            self._adamw_beta2_t.fill_(group['betas'][1])
            self._adamw_eps_t.fill_(group['eps'])
            self._adamw_wd_t.fill_(group['weight_decay'])
            adamw_step_fused(p, grad, state['exp_avg'], state['exp_avg_sq'],
                            self._adamw_step_t, self._adamw_lr_t, self._adamw_beta1_t,
                            self._adamw_beta2_t, self._adamw_eps_t, self._adamw_wd_t)

    def _step_muon(self, group):
        params = group['params']
        if not params:
            return
        p = params[0]
        state = self.state[p]
        num_params = len(params)
        shape, device, dtype = p.shape, p.device, p.dtype
        if "momentum_buffer" not in state:
            state["momentum_buffer"] = torch.zeros(num_params, *shape, dtype=dtype, device=device)
        if "second_momentum_buffer" not in state:
            state_shape = (num_params, shape[-2], 1) if shape[-2] >= shape[-1] else (num_params, 1, shape[-1])
            state["second_momentum_buffer"] = torch.zeros(state_shape, dtype=dtype, device=device)
        red_dim = -1 if shape[-2] >= shape[-1] else -2
        stacked_grads = torch.stack([p.grad for p in params])
        stacked_params = torch.stack(params)
        self._muon_momentum_t.fill_(group["momentum"])
        self._muon_beta2_t.fill_(group["beta2"] if group["beta2"] is not None else 0.0)
        self._muon_lr_t.fill_(group["lr"] * max(1.0, shape[-2] / shape[-1])**0.5)
        self._muon_wd_t.fill_(group["weight_decay"])
        muon_step_fused(stacked_grads, stacked_params,
                        state["momentum_buffer"], state["second_momentum_buffer"],
                        self._muon_momentum_t, self._muon_lr_t, self._muon_wd_t,
                        self._muon_beta2_t, group["ns_steps"], red_dim)
        torch._foreach_copy_(params, list(stacked_params.unbind(0)))

    @torch.no_grad()
    def step(self):
        for group in self.param_groups:
            if group['kind'] == 'adamw':
                self._step_adamw(group)
            elif group['kind'] == 'muon':
                self._step_muon(group)

# ---------------------------------------------------------------------------
# Hyperparameters (edit these directly, no CLI flags needed)
# ---------------------------------------------------------------------------

# Model architecture
ASPECT_RATIO = 64       # model_dim = depth * ASPECT_RATIO
HEAD_DIM = 128          # target head dimension for attention
WINDOW_PATTERN = "SSSL" # sliding window pattern: L=full, S=half context

# Optimization
TOTAL_BATCH_SIZE = 2**19 # ~524K tokens per optimizer step
EMBEDDING_LR = 0.6      # learning rate for token embeddings (Adam)
UNEMBEDDING_LR = 0.004  # learning rate for lm_head (Adam)
MATRIX_LR = 0.04        # learning rate for matrix parameters (Muon)
SCALAR_LR = 0.5         # learning rate for per-layer scalars (Adam)
WEIGHT_DECAY = 0.2      # cautious weight decay for Muon
ADAM_BETAS = (0.8, 0.95) # Adam beta1, beta2
WARMUP_RATIO = 0.0      # fraction of time budget for LR warmup
WARMDOWN_RATIO = 0.5    # fraction of time budget for LR warmdown
FINAL_LR_FRAC = 0.0     # final LR as fraction of initial

# Model size
DEPTH = 8               # number of transformer layers
DEVICE_BATCH_SIZE = 128  # per-device batch size (reduce if OOM)

# ---------------------------------------------------------------------------
# Setup: tokenizer, model, optimizer, dataloader
# ---------------------------------------------------------------------------

t_start = time.time()
torch.manual_seed(42)
torch.cuda.manual_seed(42)
torch.set_float32_matmul_precision("high")
device = torch.device("cuda")
autocast_ctx = torch.amp.autocast(device_type="cuda", dtype=torch.bfloat16)
H100_BF16_PEAK_FLOPS = 989.5e12

tokenizer = Tokenizer.from_directory()
vocab_size = tokenizer.get_vocab_size()
print(f"Vocab size: {vocab_size:,}")

def build_model_config(depth):
    base_dim = depth * ASPECT_RATIO
    model_dim = ((base_dim + HEAD_DIM - 1) // HEAD_DIM) * HEAD_DIM
    num_heads = model_dim // HEAD_DIM
    return GPTConfig(
        sequence_len=MAX_SEQ_LEN, vocab_size=vocab_size,
        n_layer=depth, n_head=num_heads, n_kv_head=num_heads, n_embd=model_dim,
        window_pattern=WINDOW_PATTERN,
    )

config = build_model_config(DEPTH)
print(f"Model config: {asdict(config)}")

with torch.device("meta"):
    model = GPT(config)
model.to_empty(device=device)
model.init_weights()

param_counts = model.num_scaling_params()
print("Parameter counts:")
for key, value in param_counts.items():
    print(f"  {key:24s}: {value:,}")
num_params = param_counts['total']
num_flops_per_token = model.estimate_flops()
print(f"Estimated FLOPs per token: {num_flops_per_token:e}")

tokens_per_fwdbwd = DEVICE_BATCH_SIZE * MAX_SEQ_LEN
assert TOTAL_BATCH_SIZE % tokens_per_fwdbwd == 0
grad_accum_steps = TOTAL_BATCH_SIZE // tokens_per_fwdbwd

optimizer = model.setup_optimizer(
    unembedding_lr=UNEMBEDDING_LR,
    embedding_lr=EMBEDDING_LR,
    scalar_lr=SCALAR_LR,
    adam_betas=ADAM_BETAS,
    matrix_lr=MATRIX_LR,
    weight_decay=WEIGHT_DECAY,
)

model = torch.compile(model, dynamic=False)

train_loader = make_dataloader(tokenizer, DEVICE_BATCH_SIZE, MAX_SEQ_LEN, "train")
x, y, epoch = next(train_loader)  # prefetch first batch

print(f"Time budget: {TIME_BUDGET}s")
print(f"Gradient accumulation steps: {grad_accum_steps}")

# Schedules (all based on progress = training_time / TIME_BUDGET)

def get_lr_multiplier(progress):
    if progress < WARMUP_RATIO:
        return progress / WARMUP_RATIO if WARMUP_RATIO > 0 else 1.0
    elif progress < 1.0 - WARMDOWN_RATIO:
        return 1.0
    else:
        cooldown = (1.0 - progress) / WARMDOWN_RATIO
        return cooldown * 1.0 + (1 - cooldown) * FINAL_LR_FRAC

def get_muon_momentum(step):
    frac = min(step / 300, 1)
    return (1 - frac) * 0.85 + frac * 0.95

def get_weight_decay(progress):
    return WEIGHT_DECAY * (1 - progress)

# ---------------------------------------------------------------------------
# Training loop
# ---------------------------------------------------------------------------

t_start_training = time.time()
smooth_train_loss = 0
total_training_time = 0
step = 0

while True:
    torch.cuda.synchronize()
    t0 = time.time()
    for micro_step in range(grad_accum_steps):
        with autocast_ctx:
            loss = model(x, y)
        train_loss = loss.detach()
        loss = loss / grad_accum_steps
        loss.backward()
        x, y, epoch = next(train_loader)

    # Progress and schedules
    progress = min(total_training_time / TIME_BUDGET, 1.0)
    lrm = get_lr_multiplier(progress)
    muon_momentum = get_muon_momentum(step)
    muon_weight_decay = get_weight_decay(progress)
    for group in optimizer.param_groups:
        group["lr"] = group["initial_lr"] * lrm
        if group['kind'] == 'muon':
            group["momentum"] = muon_momentum
            group["weight_decay"] = muon_weight_decay
    optimizer.step()
    model.zero_grad(set_to_none=True)

    train_loss_f = train_loss.item()

    # Fast fail: abort if loss is exploding or NaN
    if math.isnan(train_loss_f) or train_loss_f > 100:
        print("FAIL")
        exit(1)

    torch.cuda.synchronize()
    t1 = time.time()
    dt = t1 - t0

    if step > 10:
        total_training_time += dt

    # Logging
    ema_beta = 0.9
    smooth_train_loss = ema_beta * smooth_train_loss + (1 - ema_beta) * train_loss_f
    debiased_smooth_loss = smooth_train_loss / (1 - ema_beta**(step + 1))
    pct_done = 100 * progress
    tok_per_sec = int(TOTAL_BATCH_SIZE / dt)
    mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE / dt / H100_BF16_PEAK_FLOPS
    remaining = max(0, TIME_BUDGET - total_training_time)

    print(f"\rstep {step:05d} ({pct_done:.1f}%) | loss: {debiased_smooth_loss:.6f} | lrm: {lrm:.2f} | dt: {dt*1000:.0f}ms | tok/sec: {tok_per_sec:,} | mfu: {mfu:.1f}% | epoch: {epoch} | remaining: {remaining:.0f}s    ", end="", flush=True)

    # GC management (Python's GC causes ~500ms stalls)
    if step == 0:
        gc.collect()
        gc.freeze()
        gc.disable()
    elif (step + 1) % 5000 == 0:
        gc.collect()

    step += 1

    # Time's up — but only stop after warmup steps so we don't count compilation
    if step > 10 and total_training_time >= TIME_BUDGET:
        break

print()  # newline after \r training log

total_tokens = step * TOTAL_BATCH_SIZE

# Final eval
model.eval()
with autocast_ctx:
    val_bpb = evaluate_bpb(model, tokenizer, DEVICE_BATCH_SIZE)

# Final summary
t_end = time.time()
startup_time = t_start_training - t_start
steady_state_mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE * (step - 10) / total_training_time / H100_BF16_PEAK_FLOPS if total_training_time > 0 else 0
peak_vram_mb = torch.cuda.max_memory_allocated() / 1024 / 1024

print("---")
print(f"val_bpb:          {val_bpb:.6f}")
print(f"training_seconds: {total_training_time:.1f}")
print(f"total_seconds:    {t_end - t_start:.1f}")
print(f"peak_vram_mb:     {peak_vram_mb:.1f}")
print(f"mfu_percent:      {steady_state_mfu:.2f}")
print(f"total_tokens_M:   {total_tokens / 1e6:.1f}")
print(f"num_steps:        {step}")
print(f"num_params_M:     {num_params / 1e6:.1f}")
print(f"depth:            {DEPTH}")

